AI Scientists for Building Virtual-Cell Models

Autonomous agents, from virtual laboratories to biological data-analysis agents and co-scientists, have begun to turn scientific goals into hypotheses. Whether they can go further and convert real, noisy and complex biological data into executable model hypotheses and architectures that encode testable assumptions remains unclear. Predicting how cells respond to genetic and chemical perturbations is a natural test of this ability: it is central to decoding disease mechanisms and therapeutic discovery, yet it demands cross-disciplinary expertise rarely concentrated in a single research group. Here, we introduce CellForge, an organized team of autonomous agents for single-cell perturbation modeling. Given a dataset and a task, it surveys the literature, parses the data, identifies relevant baselines, and formulates a model hypothesis through critic-mediated discussion among agents specialized in data modeling, single-cell biology, and deep learning. It then writes the training code, runs the experiments, and returns a trained predictor including architecture, code, and validation results. The architecture itself is the hypothesis: CellForge produces it end-to-end, with no human specifying the design, loss, or training protocol. Across six perturbation datasets spanning transcriptomic, epigenomic, and proteomic contexts, CellForge yields models that are competitive with hand-crafted state-of-the-art results on established tasks and extends the same workflow to paired multi-omic readouts. Blinded human evaluators rate CellForge's research plans as more scientifically sound and innovative than those from single LLMs or deep-research systems. In summary, we show autonomous agents can complete the full hypothesis-to-validation cycle in single-cell biology, with an AI effectively building another AI, in a complex setting that currently requires a team of human experts.

==> files/code/model_atac_Liscovitch.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F
import numpy as np
import scanpy as sc
import scipy
import anndata
from torch.utils.data import Dataset, DataLoader, random_split
from sklearn.preprocessing import StandardScaler
from sklearn.decomposition import PCA
from tqdm import tqdm
import os
import pandas as pd
from sklearn.metrics import r2_score
from scipy.stats import pearsonr
import optuna
import optuna.logging
from IPython.display import display
import time
from datetime import datetime
import argparse
import math
import warnings
import random
import copy  # [OK] for deep copy of best model

warnings.filterwarnings('ignore')


def print_log(message):
    print(f"[{time.strftime('%Y-%m-%d %H:%M:%S')}] {message}")


def set_global_seed(seed: int = 42):
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    if torch.cuda.is_available():
        torch.cuda.manual_seed_all(seed)


train_adata = None
test_adata = None
train_dataset = None
test_dataset = None
device = None
pca_model = None


class ATACDataset(Dataset):
    def __init__(self, adata, perturbation_key='perturbation', scaler=None, pca_model=None,
                 pca_dim=128, fit_pca=False, augment=False, is_train=True,
                 common_genes_info=None):
        self.adata = adata
        self.perturbation_key = perturbation_key
        self.augment = augment
        self.training = True
        self.pca_dim = pca_dim
        self.is_train = is_train
        self.common_genes_info = common_genes_info

        # gene subset
        if common_genes_info is not None:
            if is_train:
                gene_idx = common_genes_info['train_idx']
            else:
                gene_idx = common_genes_info['test_idx']
            if scipy.sparse.issparse(adata.X):
                data = adata.X[:, gene_idx].toarray()
            else:
                data = adata.X[:, gene_idx]
        else:
            if scipy.sparse.issparse(adata.X):
                data = adata.X.toarray()
            else:
                data = adata.X

        # pre-process expression
        data = np.maximum(data, 0)
        data = np.maximum(data, 1e-10)
        data_mean_before = np.mean(data)
        data_std_before = np.std(data)
        data_max_before = np.max(data)
        data_min_before = np.min(data)

        is_log1p_already = (data_max_before < 20.0 and data_min_before >= 0.0)
        is_standardized_already = (
            abs(data_mean_before) < 0.5 and 0.5 < data_std_before < 2.0)

        if not is_log1p_already:
            data = np.log1p(data)

        if scaler is None:
            if is_standardized_already:
                self.scaler = StandardScaler()
                self.scaler.mean_ = np.zeros(data.shape[1])
                self.scaler.scale_ = np.ones(data.shape[1])
                self.scaler.var_ = np.ones(data.shape[1])
                self.scaler.n_features_in_ = data.shape[1]
            else:
                self.scaler = StandardScaler()
                data = self.scaler.fit_transform(data)
        else:
            self.scaler = scaler
            if not is_standardized_already:
                data = self.scaler.transform(data)

        data = np.clip(data, -10, 10)
        data = data / 10.0

        # store data
        self.original_expression_data = data.copy()
        self.expression_data = data
        self.n_genes = data.shape[1]
        self.pca = pca_model if pca_model is not None else None
        self.pca_dim = pca_dim if pca_model is not None else None

        # perturbation encoding
        self.perturbation_names = [
            x for x in adata.obs[perturbation_key].unique() if pd.notnull(x)]
        self.perturbations = pd.get_dummies(adata.obs[perturbation_key]).values
        print(
            f"{'train' if is_train else 'test'} set perturbation dimension: {self.perturbations.shape[1]}")

        perturbation_labels = adata.obs[perturbation_key].astype(str).values
        perturbation_labels = np.array(perturbation_labels, dtype='U')
        lower_labels = np.char.lower(perturbation_labels)
        negctrl_mask = np.char.find(lower_labels, 'negctrl') >= 0
        control_mask = (lower_labels == 'control') | (
            lower_labels == 'ctrl') | negctrl_mask
        control_indices = np.where(control_mask)[0]
        non_control_indices = np.where(~control_mask)[0]

        self._pert_to_indices = {}
        for pert_name in self.perturbation_names:
            pert_mask = perturbation_labels == pert_name
            pert_indices = np.where(pert_mask)[0]
            pert_indices = pert_indices[~np.isin(
                pert_indices, control_indices)]
            if len(pert_indices) > 0:
                self._pert_to_indices[pert_name] = pert_indices

        self._non_control_pert_names = [
            name for name in self.perturbation_names
            if isinstance(name, str) and name not in ['control', 'Control', 'ctrl', 'Ctrl']
            and 'negctrl' not in name.lower()
        ]
        self._control_indices = control_indices
        self._non_control_indices = non_control_indices
        # [OK] for fast membership checks
        self._control_set = set(self._control_indices.tolist())

        if len(self._control_indices) == 0:
            if self.is_train:
                raise ValueError(
                    "CRITICAL ERROR: Training set has NO control samples! "
                    "Control samples are REQUIRED for perturbation prediction. "
                    "This model performs control -> perturbed prediction, NOT autoencoder. "
                    "Please ensure your training data includes control samples (labeled as 'control' or containing 'NegCtrl')."
                )
            else:
                raise ValueError(
                    "CRITICAL ERROR: Test set has NO control samples! "
                    "For unseen perturbation prediction, test set should use training set control baseline. "
                    "Please ensure training set has control samples."
                )

        self.rng = np.random.RandomState(42)
        if not self.is_train:
            self._create_fixed_pairs_for_test()

    def _create_fixed_pairs_for_test(self):
        n = len(self.adata)
        self.pairs = [None] * n
        for idx in range(n):
            if idx in self._control_set:
                baseline_idx = idx
                if len(self._non_control_pert_names) > 0 and len(self._non_control_indices) > 0:
                    pert_name = self._non_control_pert_names[idx % len(
                        self._non_control_pert_names)]
                    if pert_name in self._pert_to_indices and len(self._pert_to_indices[pert_name]) > 0:
                        pert_indices = self._pert_to_indices[pert_name]
                        target_idx = int(
                            pert_indices[(idx // len(self._non_control_pert_names)) % len(pert_indices)])
                    else:
                        target_idx = int(
                            self._non_control_indices[idx % len(self._non_control_indices)])
                else:
                    alternative_controls = self._control_indices[self._control_indices != idx]
                    if len(alternative_controls) > 0:
                        target_idx = int(
                            alternative_controls[idx % len(alternative_controls)])
                    else:
                        target_idx = idx
            else:
                if len(self._control_indices) > 0:
                    baseline_idx = int(
                        self._control_indices[idx % len(self._control_indices)])
                else:
                    baseline_idx = idx
                target_idx = idx
            self.pairs[idx] = (baseline_idx, target_idx)

    def __len__(self):
        return len(self.adata)

    def __getitem__(self, idx):
        x_current = self.expression_data[idx]
        pert = self.perturbations[idx]

        if self.is_train:
            if idx in self._control_set:
                x_baseline = x_current
                if len(self._non_control_pert_names) > 0 and len(self._non_control_indices) > 0:
                    pert_name = self.rng.choice(self._non_control_pert_names)
                    if pert_name in self._pert_to_indices and len(self._pert_to_indices[pert_name]) > 0:
                        pert_indices = self._pert_to_indices[pert_name]
                        target_idx = int(self.rng.choice(pert_indices))
                        x_target = self.original_expression_data[target_idx]
                        pert_target = self.perturbations[target_idx]
                    else:
                        target_idx = int(self.rng.choice(
                            self._non_control_indices))
                        x_target = self.original_expression_data[target_idx]
                        pert_target = self.perturbations[target_idx]
                else:
                    alternative_controls = self._control_indices[self._control_indices != idx]
                    if len(alternative_controls) > 0:
                        target_idx = int(self.rng.choice(alternative_controls))
                        x_target = self.original_expression_data[target_idx]
                        pert_target = self.perturbations[target_idx]
                    else:
                        x_target = self.original_expression_data[idx]
                        pert_target = pert
            else:
                if len(self._control_indices) > 0:
                    baseline_idx = int(self.rng.choice(self._control_indices))
                    x_baseline = self.expression_data[baseline_idx]
                else:
                    x_baseline = x_current
                x_target = self.original_expression_data[idx]
                pert_target = pert
        else:
            baseline_idx, target_idx = self.pairs[idx]
            if baseline_idx == idx and idx in self._control_set:
                x_baseline = x_current
            else:
                x_baseline = self.expression_data[baseline_idx]
            x_target = self.original_expression_data[target_idx]
            if target_idx == idx:
                pert_target = pert
            else:
                pert_target = self.perturbations[target_idx]

        x_target_delta = x_target - x_baseline

        if self.augment and self.training:
            noise = np.random.normal(0, 0.05, x_baseline.shape)
            x_baseline = x_baseline + noise
            mask = np.random.random(x_baseline.shape) > 0.05
            x_baseline = x_baseline * mask

        return torch.FloatTensor(x_baseline), torch.FloatTensor(pert_target), torch.FloatTensor(x_target_delta)


class SinusoidalPositionEmbeddings(nn.Module):
    def __init__(self, dim):
        super().__init__()
        self.dim = dim

    def forward(self, time):
        device = time.device
        half_dim = self.dim // 2
        embeddings = math.log(10000) / (half_dim - 1)
        embeddings = torch.exp(torch.arange(
            half_dim, device=device) * -embeddings)
        time = time.float()
        embeddings = time[:, None] * embeddings[None, :]
        embeddings = torch.cat((embeddings.sin(), embeddings.cos()), dim=-1)
        if embeddings.shape[-1] != self.dim:
            if embeddings.shape[-1] < self.dim:
                padding = torch.zeros(
                    embeddings.shape[0], self.dim - embeddings.shape[-1], device=device)
                embeddings = torch.cat([embeddings, padding], dim=-1)
            else:
                embeddings = embeddings[:, :self.dim]
        return embeddings


class ResidualBlock(nn.Module):
    def __init__(self, in_channels, out_channels, time_emb_dim, dropout=0.1):
        super().__init__()
        self.time_mlp = nn.Linear(time_emb_dim, out_channels)
        self.block1 = nn.Sequential(
            nn.Linear(in_channels, out_channels),
            nn.LayerNorm(out_channels),
            nn.GELU(),
            nn.Dropout(dropout)
        )
        self.block2 = nn.Sequential(
            nn.Linear(out_channels, out_channels),
            nn.LayerNorm(out_channels),
            nn.GELU(),
            nn.Dropout(dropout)
        )
        self.res_conv = nn.Linear(
            in_channels, out_channels) if in_channels != out_channels else nn.Identity()

    def forward(self, x, time_emb):
        h = self.block1(x)
        time_emb = self.time_mlp(time_emb)
        h = h + time_emb
        h = self.block2(h)
        return h + self.res_conv(x)


class ConditionalDiffusionModel(nn.Module):
    def __init__(self, input_dim, output_dim, train_pert_dim, test_pert_dim, hidden_dim=512,
                 n_layers=4, n_heads=8, dropout=0.1, time_emb_dim=128,
                 diffusion_steps=1000, pert_emb_dim=64,
                 model_in_dim=128, bottleneck_dims=(2048, 512), use_bottleneck=True):
        super(ConditionalDiffusionModel, self).__init__()
        self.input_dim = input_dim
        self.output_dim = output_dim
        self.model_in_dim = model_in_dim
        self.train_pert_dim = train_pert_dim
        self.test_pert_dim = test_pert_dim
        assert train_pert_dim == test_pert_dim, "After standardization, train_pert_dim and test_pert_dim must be equal"

        # store hyperparams for saving/loading
        self.n_layers = n_layers
        self.n_heads = n_heads
        self.dropout = dropout
        self.diffusion_steps = diffusion_steps
        self.time_emb_dim = time_emb_dim
        self.pert_emb_dim = pert_emb_dim
        self.use_bottleneck = use_bottleneck
        self.bottleneck_dims = bottleneck_dims
        self.model_in_dim = model_in_dim

        self.hidden_dim = ((hidden_dim + n_heads - 1) // n_heads) * n_heads

        self.time_embeddings = SinusoidalPositionEmbeddings(time_emb_dim)
        self.time_mlp = nn.Sequential(
            nn.Linear(time_emb_dim, time_emb_dim),
            nn.GELU()
        )

        if self.use_bottleneck:
            self.input_proj = nn.Sequential(
                nn.Linear(self.input_dim, bottleneck_dims[0]),
                nn.LayerNorm(bottleneck_dims[0]),
                nn.GELU(),
                nn.Dropout(0.1),
                nn.Linear(bottleneck_dims[0], bottleneck_dims[1]),
                nn.LayerNorm(bottleneck_dims[1]),
                nn.GELU(),
                nn.Dropout(0.1),
                nn.Linear(bottleneck_dims[1], self.model_in_dim),
                nn.LayerNorm(self.model_in_dim),
            )
        else:
            self.input_proj = nn.Sequential(
                nn.Linear(self.input_dim, self.model_in_dim),
                nn.LayerNorm(self.model_in_dim),
                nn.GELU()
            )

        self.model_input_proj = nn.Linear(self.model_in_dim, self.hidden_dim)

        self.pert_encoder = nn.Sequential(
            nn.Linear(train_pert_dim, pert_emb_dim),
            nn.LayerNorm(pert_emb_dim),
            nn.GELU(),
            nn.Dropout(dropout)
        )

        self.cond_proj = nn.Linear(
            pert_emb_dim + time_emb_dim, self.hidden_dim)

        mlp_layers = []
        for _ in range(n_layers):
            mlp_layers.extend([
                nn.Linear(self.hidden_dim, self.hidden_dim),
                nn.LayerNorm(self.hidden_dim),
                nn.GELU(),
                nn.Dropout(dropout)
            ])
        self.mlp = nn.Sequential(*mlp_layers) if mlp_layers else nn.Identity()

        self.output_proj = nn.Sequential(
            nn.Linear(self.hidden_dim, self.hidden_dim),
            nn.LayerNorm(self.hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout),
            nn.Linear(self.hidden_dim, output_dim)
        )

        self.noise_proj = nn.Sequential(
            nn.Linear(self.hidden_dim, self.hidden_dim),
            nn.LayerNorm(self.hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout),
            nn.Linear(self.hidden_dim, self.model_in_dim)
        )

        self.output_head = nn.Sequential(
            nn.Linear(self.model_in_dim, self.hidden_dim),
            nn.LayerNorm(self.hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout),
            nn.Linear(self.hidden_dim, output_dim)
        )

        self.pert_head_shared = nn.Sequential(
            nn.Linear(self.hidden_dim, self.hidden_dim // 2),
            nn.LayerNorm(self.hidden_dim // 2),
            nn.GELU(),
            nn.Dropout(dropout)
        )
        self.perturbation_head = nn.Linear(
            self.hidden_dim // 2, train_pert_dim)

        self.apply(self._init_weights)

    def _init_weights(self, module):
        if isinstance(module, nn.Linear):
            nn.init.xavier_uniform_(module.weight)
            if module.bias is not None:
                nn.init.zeros_(module.bias)
        elif isinstance(module, nn.LayerNorm):
            nn.init.ones_(module.weight)
            nn.init.zeros_(module.bias)

    def forward(self, x, pert, timestep, is_train=True):
        assert x.dim() == 2 and x.size(1) == self.input_dim, \
            f"Expected x shape [B, {self.input_dim}], got {x.shape}"

        x_proj = self.input_proj(x)
        time_emb = self.time_embeddings(timestep)
        time_emb = self.time_mlp(time_emb)
        pert_emb = self.pert_encoder(pert)
        cond_emb = torch.cat([pert_emb, time_emb], dim=-1)
        cond_emb = self.cond_proj(cond_emb)

        x_proj_model = self.model_input_proj(x_proj)
        x_cond = x_proj_model + cond_emb
        x_trans = self.mlp(x_cond)

        noise_pred_proj = self.noise_proj(x_trans)
        noise_pred = self.output_head(noise_pred_proj)
        # kept as-is; both are same tensor
        output = self.output_head(noise_pred_proj)

        x_pert_feat = self.pert_head_shared(x_trans)
        pert_pred = self.perturbation_head(x_pert_feat)

        return noise_pred, pert_pred, output


class DiffusionModel(nn.Module):
    def __init__(self, model, diffusion_steps=1000, beta_start=1e-4, beta_end=0.02):
        super().__init__()
        self.model = model
        self.diffusion_steps = diffusion_steps
        self.register_buffer('betas', torch.linspace(
            beta_start, beta_end, diffusion_steps))
        self.register_buffer('alphas', 1.0 - self.betas)
        self.register_buffer('alpha_bars', torch.cumprod(self.alphas, dim=0))

    def q_sample(self, x_start, t, noise=None):
        if noise is None:
            noise = torch.randn_like(x_start)
        sqrt_alpha_bar_t = torch.sqrt(self.alpha_bars[t]).view(-1, 1)
        sqrt_one_minus_alpha_bar_t = torch.sqrt(
            1 - self.alpha_bars[t]).view(-1, 1)
        return sqrt_alpha_bar_t * x_start + sqrt_one_minus_alpha_bar_t * noise

    def p_sample(self, x, pert, t, is_train=True):
        with torch.no_grad():
            pred_noise, _, _ = self.model(x, pert, t, is_train)
            alpha_t = self.alphas[t].view(-1, 1)
            alpha_bar_t = self.alpha_bars[t].view(-1, 1)
            beta_t = self.betas[t].view(-1, 1)

            eps = 1e-8
            sqrt_alpha_bar_t = torch.sqrt(torch.clamp(alpha_bar_t, min=eps))
            sqrt_one_minus_alpha_bar_t = torch.sqrt(
                torch.clamp(1 - alpha_bar_t, min=eps))
            sqrt_alpha_t = torch.sqrt(torch.clamp(alpha_t, min=eps))

            pred_x_start = (x - sqrt_one_minus_alpha_bar_t *
                            pred_noise) / sqrt_alpha_bar_t

            if torch.any(torch.isnan(pred_x_start)) or torch.any(torch.isinf(pred_x_start)):
                pred_x_start = torch.clamp(pred_x_start, min=-10.0, max=10.0)
                pred_x_start = torch.where(torch.isnan(pred_x_start) | torch.isinf(pred_x_start),
                                           x, pred_x_start)

            if t[0].item() > 0:
                noise = torch.randn_like(x)
                mean = (pred_x_start * sqrt_alpha_bar_t + x *
                        sqrt_one_minus_alpha_bar_t) / sqrt_alpha_t

                if torch.any(torch.isnan(mean)) or torch.any(torch.isinf(mean)):
                    mean = torch.clamp(mean, min=-10.0, max=10.0)
                    mean = torch.where(torch.isnan(
                        mean) | torch.isinf(mean), x, mean)

                result = mean + \
                    torch.sqrt(torch.clamp(beta_t, min=eps)) * noise

                if torch.any(torch.isnan(result)) or torch.any(torch.isinf(result)):
                    result = torch.clamp(result, min=-10.0, max=10.0)
                    result = torch.where(torch.isnan(
                        result) | torch.isinf(result), x, result)

                return result
            else:
                return pred_x_start

    def p_sample_loop(self, shape, pert, is_train=True):
        device = next(self.parameters()).device
        x = torch.randn(shape, device=device)
        for t in reversed(range(self.diffusion_steps)):
            t_tensor = torch.full(
                (shape[0],), t, device=device, dtype=torch.long)
            x = self.p_sample(x, pert, t_tensor, is_train)
        return x

    def p_sample_loop_from_baseline(self, x_baseline, pert, is_train=True, noise_scale=0.1):
        device = next(self.parameters()).device
        x = x_baseline + noise_scale * torch.randn_like(x_baseline)

        start_t = max(1, self.diffusion_steps // 4)
        for t in reversed(range(start_t)):
            t_tensor = torch.full(
                (x.shape[0],), t, device=device, dtype=torch.long)
            x = self.p_sample(x, pert, t_tensor, is_train)

            if torch.any(torch.isnan(x)) or torch.any(torch.isinf(x)):
                x = torch.clamp(x, min=-10.0, max=10.0)
                x = torch.where(torch.isnan(x) | torch.isinf(x), x_baseline, x)

        return x

    def forward(self, x_start, pert, is_train=True):
        batch_size = x_start.shape[0]
        device = x_start.device
        t = torch.randint(0, self.diffusion_steps,
                          (batch_size,), device=device)
        noise = torch.randn_like(x_start)
        x_noisy = self.q_sample(x_start, t, noise)
        pred_noise, pert_pred, _ = self.model(x_noisy, pert, t, is_train)
        return pred_noise, pert_pred, noise, t


def train_model(model, train_loader, optimizer, scheduler, device, aux_weight=0.1):
    model.train()
    total_loss = 0
    accumulation_steps = 4
    optimizer.zero_grad()
    for i, batch in enumerate(train_loader):
        x_baseline, pert, x_target_delta = batch
        x_baseline, pert, x_target_delta = x_baseline.to(
            device), pert.to(device), x_target_delta.to(device)
        x_target_abs = x_baseline + x_target_delta

        pred_noise, pert_pred, noise, t = model(
            x_target_abs, pert, is_train=True)
        diffusion_loss = F.mse_loss(pred_noise, noise)
        aux_loss = F.mse_loss(pert_pred, pert)
        loss = diffusion_loss + aux_weight * aux_loss

        loss = loss / accumulation_steps
        loss.backward()

        if (i + 1) % accumulation_steps == 0:
            torch.nn.utils.clip_grad_norm_(model.parameters(), max_norm=1.0)
            optimizer.step()
            scheduler.step()
            optimizer.zero_grad()

        total_loss += loss.item() * accumulation_steps

    return total_loss / len(train_loader)


def evaluate_model(model, test_loader, device, aux_weight=0.1):
    model.eval()
    total_loss = 0
    all_targets = []
    all_predictions = []
    all_perts = []
    all_pert_preds = []
    valid_batches = 0

    with torch.no_grad():
        for batch in test_loader:
            x_baseline, pert, x_target_delta = batch
            x_baseline, pert, x_target_delta = x_baseline.to(
                device), pert.to(device), x_target_delta.to(device)

            x_pred_abs = model.p_sample_loop_from_baseline(
                x_baseline, pert, is_train=False)

            if torch.any(torch.isnan(x_pred_abs)) or torch.any(torch.isinf(x_pred_abs)):
                x_pred_abs = x_baseline.clone()

            x_target_abs = x_baseline + x_target_delta
            diffusion_loss = F.mse_loss(x_pred_abs, x_target_abs)

            if torch.isnan(diffusion_loss) or torch.isinf(diffusion_loss):
                continue

            t_dummy = torch.randint(
                0, model.diffusion_steps, (x_baseline.shape[0],), device=device)
            _, pert_pred, _ = model.model(
                x_pred_abs, pert, t_dummy, is_train=False)

            if pert_pred.shape[1] == pert.shape[1]:
                aux_loss = F.mse_loss(pert_pred, pert)
                if torch.isnan(aux_loss) or torch.isinf(aux_loss):
                    aux_loss = torch.tensor(0.0, device=device)
            else:
                aux_loss = torch.tensor(0.0, device=device)

            loss = diffusion_loss + aux_weight * aux_loss

            if torch.isnan(loss) or torch.isinf(loss):
                continue

            total_loss += loss.item()
            valid_batches += 1

            all_targets.append(x_target_abs.cpu().numpy())
            all_predictions.append(x_pred_abs.cpu().numpy())
            if pert_pred.shape[1] == pert.shape[1]:
                all_perts.append(pert.cpu().numpy())
                all_pert_preds.append(pert_pred.cpu().numpy())

    if valid_batches == 0:
        return {
            'loss': float('inf'),
            'r2': 0.0,
            'pearson': 0.0,
            'pert_r2': 0.0
        }

    all_targets = np.concatenate(all_targets, axis=0)
    all_predictions = np.concatenate(all_predictions, axis=0)

    all_predictions = np.nan_to_num(
        all_predictions, nan=0.0, posinf=10.0, neginf=-10.0)
    all_targets = np.nan_to_num(
        all_targets, nan=0.0, posinf=10.0, neginf=-10.0)

    r2 = r2_score(all_targets, all_predictions)
    if np.isnan(r2) or np.isinf(r2):
        r2 = 0.0

    pred_flat = all_predictions.flatten()
    true_flat = all_targets.flatten()
    if len(pred_flat) > 1 and np.std(pred_flat) > 1e-10 and np.std(true_flat) > 1e-10:
        pearson = pearsonr(true_flat, pred_flat)[0]
        if np.isnan(pearson) or np.isinf(pearson):
            pearson = 0.0
    else:
        pearson = 0.0

    if len(all_perts) > 0:
        all_perts = np.concatenate(all_perts, axis=0)
        all_pert_preds = np.concatenate(all_pert_preds, axis=0)
        all_pert_preds = np.nan_to_num(
            all_pert_preds, nan=0.0, posinf=1.0, neginf=-1.0)

        pert_r2 = r2_score(all_perts, all_pert_preds)
        if np.isnan(pert_r2) or np.isinf(pert_r2):
            pert_r2 = 0.0
    else:
        pert_r2 = 0.0

    return {
        'loss': total_loss / valid_batches if valid_batches > 0 else float('inf'),
        'r2': r2,
        'pearson': pearson,
        'pert_r2': pert_r2
    }


def calculate_metrics(pred, true, control_baseline=None, perturbations=None):
    n_samples, n_genes = true.shape
    mse = np.mean((pred - true) ** 2)

    pred_flat = pred.flatten()
    true_flat = true.flatten()
    if len(pred_flat) > 1 and np.std(pred_flat) > 1e-10 and np.std(true_flat) > 1e-10:
        pcc = pearsonr(true_flat, pred_flat)[0]
        if np.isnan(pcc):
            pcc = 0.0
    else:
        pcc = 0.0

    true_mean_overall = np.mean(true)
    ss_res = np.sum((true - pred) ** 2)
    ss_tot = np.sum((true - true_mean_overall) ** 2)
    if ss_tot > 1e-10:
        r2 = 1.0 - (ss_res / ss_tot)
    else:
        r2 = 0.0
    if np.isnan(r2):
        r2 = 0.0

    if control_baseline is not None and control_baseline.shape[0] > 0:
        epsilon = 1e-8
        if perturbations is not None and len(perturbations) == n_samples:
            pert_indices = np.argmax(perturbations, axis=1)
            unique_perts = np.unique(pert_indices)
            mse_de_list = []
            pcc_de_list = []
            r2_de_list = []
            for pert_idx in unique_perts:
                pert_mask = pert_indices == pert_idx
                if np.sum(pert_mask) < 2:
                    continue
                true_pert = true[pert_mask]
                pred_pert = pred[pert_mask]
                true_mean_pert = np.mean(true_pert, axis=0)
                control_mean = np.mean(control_baseline, axis=0)
                lfc = np.log2((true_mean_pert + epsilon) /
                              (control_mean + epsilon))
                lfc_abs = np.abs(lfc)
                K = min(20, n_genes)
                top_k_indices = np.argsort(lfc_abs)[-K:]
                de_mask = np.zeros(n_genes, dtype=bool)
                de_mask[top_k_indices] = True
                if np.any(de_mask):
                    true_de = true_pert[:, de_mask]
                    pred_de = pred_pert[:, de_mask]
                    mse_de_pert = np.mean((pred_de - true_de) ** 2)
                    pred_de_flat = pred_de.flatten()
                    true_de_flat = true_de.flatten()
                    if len(pred_de_flat) > 1 and np.std(pred_de_flat) > 1e-10 and np.std(true_de_flat) > 1e-10:
                        pcc_de_pert = pearsonr(true_de_flat, pred_de_flat)[0]
                        if np.isnan(pcc_de_pert):
                            pcc_de_pert = 0.0
                    else:
                        pcc_de_pert = 0.0
                    true_de_mean_overall = np.mean(true_de)
                    ss_res_de = np.sum((true_de - pred_de) ** 2)
                    ss_tot_de = np.sum((true_de - true_de_mean_overall) ** 2)
                    if ss_tot_de > 1e-10:
                        r2_de_pert = 1.0 - (ss_res_de / ss_tot_de)
                    else:
                        r2_de_pert = 0.0
                    if np.isnan(r2_de_pert):
                        r2_de_pert = 0.0
                    mse_de_list.append(mse_de_pert)
                    pcc_de_list.append(pcc_de_pert)
                    r2_de_list.append(r2_de_pert)
            if len(mse_de_list) > 0:
                mse_de = np.mean(mse_de_list)
                pcc_de = np.mean(pcc_de_list)
                r2_de = np.mean(r2_de_list)
            else:
                mse_de = pcc_de = r2_de = np.nan
        else:
            mse_de = pcc_de = r2_de = np.nan
    else:
        std = np.std(true, axis=0)
        de_mask = np.abs(true - np.mean(true, axis=0)) > std
        if np.any(de_mask):
            mse_de = np.mean((pred[de_mask] - true[de_mask]) ** 2)
            pred_de_flat = pred[de_mask].flatten()
            true_de_flat = true[de_mask].flatten()
            if len(pred_de_flat) > 1 and np.std(pred_de_flat) > 1e-10 and np.std(true_de_flat) > 1e-10:
                pcc_de = pearsonr(true_de_flat, pred_de_flat)[0]
                if np.isnan(pcc_de):
                    pcc_de = 0.0
            else:
                pcc_de = 0.0
            true_de_mean = np.mean(true[de_mask])
            ss_res_de = np.sum((pred[de_mask] - true[de_mask]) ** 2)
            ss_tot_de = np.sum((true[de_mask] - true_de_mean) ** 2)
            if ss_tot_de > 1e-10:
                r2_de = 1.0 - (ss_res_de / ss_tot_de)
            else:
                r2_de = 0.0
            if np.isnan(r2_de):
                r2_de = 0.0
        else:
            mse_de = pcc_de = r2_de = np.nan

    return {
        'MSE': mse,
        'PCC': pcc,
        'R2': r2,
        'MSE_DE': mse_de,
        'PCC_DE': pcc_de,
        'R2_DE': r2_de
    }


def evaluate_and_save_model(model, test_loader, device, save_path='atac_diffusion_best.pt',
                            common_genes_info=None, pca_model=None, scaler=None, best_params=None):
    model.eval()
    all_predictions = []
    all_targets = []
    all_baselines = []
    all_perts = []

    with torch.no_grad():
        for batch in tqdm(test_loader, desc='Evaluating'):
            x_baseline, pert, x_target_delta = batch
            x_baseline, pert, x_target_delta = x_baseline.to(
                device), pert.to(device), x_target_delta.to(device)
            x_pred_abs = model.p_sample_loop_from_baseline(
                x_baseline, pert, is_train=False)
            x_target_abs = x_baseline + x_target_delta

            all_predictions.append(x_pred_abs.cpu().numpy())
            all_targets.append(x_target_abs.cpu().numpy())
            all_baselines.append(x_baseline.cpu().numpy())
            all_perts.append(pert.cpu().numpy())

    all_predictions = np.concatenate(all_predictions, axis=0)
    all_targets = np.concatenate(all_targets, axis=0)
    all_baselines = np.concatenate(all_baselines, axis=0)
    all_perts = np.concatenate(all_perts, axis=0)

    control_baseline = all_baselines
    results = calculate_metrics(all_predictions, all_targets,
                                control_baseline=control_baseline,
                                perturbations=all_perts)

    torch.save({
        'model_state_dict': model.state_dict(),
        'evaluation_results': results,
        'predictions': all_predictions,
        'targets': all_targets,
        'baselines': all_baselines,
        'gene_names': common_genes_info['genes'] if common_genes_info is not None else None,
        'pca_model': pca_model,
        'scaler': scaler,
        'best_params': best_params,
        'model_config': {
            'input_dim': model.model.input_dim,
            'output_dim': model.model.output_dim,
            'train_pert_dim': model.model.train_pert_dim,
            'test_pert_dim': model.model.test_pert_dim,
            'hidden_dim': model.model.hidden_dim,
            'n_layers': getattr(model.model, 'n_layers', 4),
            'n_heads': getattr(model.model, 'n_heads', 8),
            'dropout': getattr(model.model, 'dropout', 0.1),
            'diffusion_steps': getattr(model, 'diffusion_steps', 1000),
            'time_emb_dim': model.model.time_emb_dim,
            'pert_emb_dim': model.model.pert_emb_dim,
            'model_in_dim': getattr(model.model, 'model_in_dim', 128),
            'use_bottleneck': getattr(model.model, 'use_bottleneck', True),
            'bottleneck_dims': getattr(model.model, 'bottleneck_dims', (2048, 512))
        }
    }, save_path)

    metrics_df = pd.DataFrame({
        'Metric': ['MSE', 'PCC', 'R2', 'MSE_DE', 'PCC_DE', 'R2_DE'],
        'Value': [results['MSE'], results['PCC'], results['R2'],
                  results['MSE_DE'], results['PCC_DE'], results['R2_DE']]
    })
    print("\nEvaluation Results:")
    print(metrics_df.to_string(index=False,
          float_format=lambda x: '{:.6f}'.format(x)))
    print(f"\nModel and evaluation results saved to: {save_path}")
    return results


def standardize_perturbation_encoding(train_dataset, test_dataset=None, test_perturbation_names=None):
    if test_dataset is not None:
        if hasattr(train_dataset, '_pert_encoding_standardized') and hasattr(test_dataset, '_pert_encoding_standardized'):
            if train_dataset._pert_encoding_standardized and test_dataset._pert_encoding_standardized:
                if train_dataset.perturbations.shape[1] == test_dataset.perturbations.shape[1]:
                    return train_dataset.perturbations.shape[1], sorted(
                        list(set(train_dataset.perturbation_names +
                             test_dataset.perturbation_names))
                    )
        test_pert_names = test_dataset.perturbation_names
    elif test_perturbation_names is not None:
        if hasattr(train_dataset, '_pert_encoding_standardized') and train_dataset._pert_encoding_standardized:
            all_pert_names = set(
                train_dataset.perturbation_names + test_perturbation_names)
            actual_pert_dim = len(all_pert_names)
            if train_dataset.perturbations.shape[1] == actual_pert_dim:
                return actual_pert_dim, sorted(list(all_pert_names))
        test_pert_names = test_perturbation_names
    else:
        test_pert_names = []

    train_pert_dim = train_dataset.perturbations.shape[1]
    all_pert_names = set(train_dataset.perturbation_names + test_pert_names)
    all_pert_names = sorted(list(all_pert_names))

    train_pert_df = pd.DataFrame(train_dataset.adata.obs['perturbation'])
    train_pert_encoded = pd.get_dummies(train_pert_df['perturbation'])
    for pert_name in all_pert_names:
        if pert_name not in train_pert_encoded.columns:
            train_pert_encoded[pert_name] = 0
    train_pert_encoded = train_pert_encoded.reindex(
        columns=all_pert_names, fill_value=0)
    train_dataset.perturbations = train_pert_encoded.values.astype(np.float32)

    if test_dataset is not None:
        test_pert_df = pd.DataFrame(test_dataset.adata.obs['perturbation'])
        test_pert_encoded = pd.get_dummies(test_pert_df['perturbation'])
        for pert_name in all_pert_names:
            if pert_name not in test_pert_encoded.columns:
                test_pert_encoded[pert_name] = 0
        test_pert_encoded = test_pert_encoded.reindex(
            columns=all_pert_names, fill_value=0)
        test_dataset.perturbations = test_pert_encoded.values.astype(
            np.float32)
        test_dataset._pert_encoding_standardized = True

    actual_pert_dim = len(all_pert_names)
    train_dataset._pert_encoding_standardized = True

    print_log(
        f"Standardized perturbation encoding: {actual_pert_dim} dimensions")
    print_log(f"All perturbation types: {all_pert_names}")
    return actual_pert_dim, all_pert_names


def objective(trial, timestamp):
    global train_dataset, test_dataset, device, pca_model, test_adata

    params = {
        'pca_dim': 128,
        'n_hidden': trial.suggest_int('n_hidden', 256, 1024),
        'n_layers': trial.suggest_int('n_layers', 2, 6),
        'n_heads': trial.suggest_int('n_heads', 4, 8),
        'dropout': trial.suggest_float('dropout', 0.1, 0.3),
        'aux_weight': trial.suggest_float('aux_weight', 0.05, 0.15),
        'learning_rate': trial.suggest_float('learning_rate', 1e-4, 1e-3, log=True),
        'weight_decay': trial.suggest_float('weight_decay', 1e-5, 1e-4, log=True),
        'batch_size': trial.suggest_categorical('batch_size', [32, 64, 128]),
        'time_emb_dim': trial.suggest_int('time_emb_dim', 64, 256),
        'pert_emb_dim': trial.suggest_int('pert_emb_dim', 32, 128),
        'diffusion_steps': trial.suggest_categorical('diffusion_steps', [500, 1000, 2000])
    }

    if test_adata is not None:
        test_perturbation_names = [
            x for x in test_adata.obs['perturbation'].unique() if pd.notnull(x)]
    else:
        if test_dataset is not None and hasattr(test_dataset, 'perturbation_names'):
            test_perturbation_names = test_dataset.perturbation_names
        else:
            test_perturbation_names = train_dataset.perturbation_names if hasattr(
                train_dataset, 'perturbation_names') else []

    pert_dim, _ = standardize_perturbation_encoding(train_dataset, test_dataset=None,
                                                    test_perturbation_names=test_perturbation_names)
    n_genes = train_dataset.n_genes
    print_log(
        f"Model input dim (full genes): {n_genes}, Model output dim (full genes): {n_genes}")

    base_model = ConditionalDiffusionModel(
        input_dim=n_genes,
        output_dim=n_genes,
        train_pert_dim=pert_dim,
        test_pert_dim=pert_dim,
        hidden_dim=params['n_hidden'],
        n_layers=params['n_layers'],
        n_heads=params['n_heads'],
        dropout=params['dropout'],
        time_emb_dim=params['time_emb_dim'],
        pert_emb_dim=params['pert_emb_dim'],
        diffusion_steps=params['diffusion_steps']
    )
    model = DiffusionModel(
        base_model, diffusion_steps=params['diffusion_steps']).to(device)

    optimizer = torch.optim.AdamW(
        model.parameters(),
        lr=params['learning_rate'],
        weight_decay=params['weight_decay']
    )
    scheduler = torch.optim.lr_scheduler.CosineAnnealingWarmRestarts(
        optimizer,
        T_0=10,
        T_mult=2,
        eta_min=1e-6
    )

    train_size = int(0.8 * len(train_dataset))
    val_size = len(train_dataset) - train_size
    train_subset, val_subset = random_split(
        train_dataset, [train_size, val_size])

    train_loader = DataLoader(
        train_subset,
        batch_size=params['batch_size'],
        shuffle=True,
        num_workers=4,
        pin_memory=True
    )
    val_loader = DataLoader(
        val_subset,
        batch_size=params['batch_size'],
        shuffle=False,
        num_workers=4,
        pin_memory=True
    )

    best_val_loss = float('inf')
    patience = 15
    patience_counter = 0
    max_epochs = 150

    for epoch in range(max_epochs):
        model.train()
        train_loss = 0
        for batch in tqdm(train_loader, desc=f'Epoch {epoch + 1}/{max_epochs}'):
            x_baseline, pert, x_target_delta = batch
            x_baseline, pert, x_target_delta = x_baseline.to(
                device), pert.to(device), x_target_delta.to(device)
            x_target_abs = x_baseline + x_target_delta

            optimizer.zero_grad()
            pred_noise, pert_pred, noise, t = model(
                x_target_abs, pert, is_train=True)
            diffusion_loss = F.mse_loss(pred_noise, noise)
            pert_loss = F.mse_loss(pert_pred, pert)
            loss = diffusion_loss + params['aux_weight'] * pert_loss
            loss.backward()
            torch.nn.utils.clip_grad_norm_(model.parameters(), max_norm=1.0)
            optimizer.step()
            train_loss += loss.item()

        train_loss /= len(train_loader)

        model.eval()
        val_loss = 0
        val_batches_processed = 0
        max_val_batches = 50
        with torch.no_grad():
            for batch in tqdm(val_loader, desc=f'Validation Epoch {epoch + 1}', leave=False):
                if val_batches_processed >= max_val_batches:
                    break
                x_baseline, pert, x_target_delta = batch
                x_baseline, pert, x_target_delta = x_baseline.to(
                    device), pert.to(device), x_target_delta.to(device)
                x_target_abs = x_baseline + x_target_delta
                pred_noise, pert_pred, noise, t = model(
                    x_target_abs, pert, is_train=False)
                diffusion_loss = F.mse_loss(pred_noise, noise)
                pert_loss = F.mse_loss(pert_pred, pert)
                loss = diffusion_loss + params['aux_weight'] * pert_loss
                val_loss += loss.item()
                val_batches_processed += 1

        val_loss /= val_batches_processed
        scheduler.step()

        if val_loss < best_val_loss:
            best_val_loss = val_loss
            patience_counter = 0
            torch.save(model.state_dict(),
                       f'best_model_trial_{trial.number}_{timestamp}.pt')
        else:
            patience_counter += 1
            if patience_counter >= patience:
                print(f'Early stopping at epoch {epoch + 1}')
                break

        print(
            f'Epoch {epoch + 1}/{max_epochs} - Train Loss: {train_loss:.4f} - Val Loss: {val_loss:.4f}')

    return best_val_loss


def main(gpu_id=None):
    set_global_seed(42)
    global train_adata, test_adata, train_dataset, test_dataset, device, pca_model

    timestamp = datetime.now().strftime("%Y%m%d_%H%M%S")
    print(f'Training started at: {timestamp}')

    if torch.cuda.is_available():
        gpu_count = torch.cuda.device_count()
        print(f'Available GPUs: {gpu_count}')
        if gpu_id is not None:
            if gpu_id >= gpu_count:
                print(
                    f'Warning: Specified GPU {gpu_id} not available, using GPU 0')
                gpu_id = 0
            device = torch.device(f'cuda:{gpu_id}')
            print(f'Using specified GPU {gpu_id}: {device}')
        else:
            device = torch.device('cuda:0')
            print(f'Using default GPU 0: {device}')
    else:
        device = torch.device('cpu')
        print('CUDA not available, using CPU')

    print('Loading ATAC data...')
    train_path = "datasets/LiscovitchBrauerSanjana2021_train_filtered2.h5ad"
    test_path = "datasets/LiscovitchBrauerSanjana2021_test_filtered2.h5ad"
    print(os.path.exists(train_path), os.path.exists(test_path))
    if not os.path.exists(train_path) or not os.path.exists(test_path):
        raise FileNotFoundError(
            f"Data files not found: {train_path} or {test_path}")

    train_adata = sc.read_h5ad(train_path)
    test_adata = sc.read_h5ad(test_path)
    print(f'Train data shape: {train_adata.shape}')
    print(f'Test data shape: {test_adata.shape}')

    print("Processing gene set consistency...")
    train_genes = set(train_adata.var_names)
    test_genes = set(test_adata.var_names)
    common_genes = list(train_genes & test_genes)
    print(f"Train genes: {len(train_genes)}")
    print(f"Test genes: {len(test_genes)}")
    print(f"Common genes: {len(common_genes)}")

    common_genes.sort()
    train_gene_idx = [train_adata.var_names.get_loc(
        gene) for gene in common_genes]
    test_gene_idx = [test_adata.var_names.get_loc(
        gene) for gene in common_genes]

    pca_model = None
    if scipy.sparse.issparse(train_adata.X):
        train_data = train_adata.X[:, train_gene_idx].toarray()
    else:
        train_data = train_adata.X[:, train_gene_idx]

    train_data = np.maximum(train_data, 0)
    train_data = np.maximum(train_data, 1e-10)
    train_data = np.log1p(train_data)
    scaler = StandardScaler()
    train_data = scaler.fit_transform(train_data)
    train_data = np.clip(train_data, -10, 10)
    train_data = train_data / 10.0

    common_genes_info = {
        'genes': common_genes,
        'train_idx': train_gene_idx,
        'test_idx': test_gene_idx
    }

    train_dataset = ATACDataset(
        train_adata,
        perturbation_key='perturbation',
        scaler=scaler,
        pca_model=None,
        pca_dim=128,
        fit_pca=False,
        augment=True,
        is_train=True,
        common_genes_info=common_genes_info
    )
    test_dataset = ATACDataset(
        test_adata,
        perturbation_key='perturbation',
        scaler=scaler,
        pca_model=None,
        pca_dim=128,
        fit_pca=False,
        augment=False,
        is_train=False,
        common_genes_info=common_genes_info
    )

    optuna.logging.set_verbosity(optuna.logging.WARNING)
    study = optuna.create_study(
        direction='minimize',
        sampler=optuna.samplers.TPESampler(seed=42),
        pruner=optuna.pruners.MedianPruner(
            n_startup_trials=5,
            n_warmup_steps=5,
            interval_steps=1
        )
    )

    print('Starting hyperparameter optimization...')
    study.optimize(lambda trial: objective(trial, timestamp), n_trials=50)

    pert_dim, _ = standardize_perturbation_encoding(
        train_dataset, test_dataset)
    best_params = study.best_params

    n_genes = train_dataset.n_genes
    print_log(
        f"Model input dim (full genes): {n_genes}, Model output dim (full genes): {n_genes}")

    base_model = ConditionalDiffusionModel(
        input_dim=n_genes,
        output_dim=n_genes,
        train_pert_dim=pert_dim,
        test_pert_dim=pert_dim,
        hidden_dim=best_params['n_hidden'],
        n_layers=best_params['n_layers'],
        n_heads=best_params['n_heads'],
        dropout=best_params['dropout'],
        time_emb_dim=best_params['time_emb_dim'],
        pert_emb_dim=best_params['pert_emb_dim'],
        diffusion_steps=best_params['diffusion_steps']
    )
    final_model = DiffusionModel(
        base_model, diffusion_steps=best_params['diffusion_steps']).to(device)

    train_size = int(0.8 * len(train_dataset))
    val_size = len(train_dataset) - train_size
    train_subset, val_subset = random_split(
        train_dataset, [train_size, val_size])

    train_loader = DataLoader(
        train_subset,
        batch_size=best_params['batch_size'],
        shuffle=True,
        num_workers=4,
        pin_memory=True
    )
    val_loader = DataLoader(
        val_subset,
        batch_size=best_params['batch_size'],
        shuffle=False,
        num_workers=4,
        pin_memory=True
    )
    test_loader = DataLoader(
        test_dataset,
        batch_size=best_params['batch_size'],
        shuffle=False,
        num_workers=4,
        pin_memory=True
    )

    optimizer = torch.optim.AdamW(
        final_model.parameters(),
        lr=best_params['learning_rate'],
        weight_decay=best_params['weight_decay']
    )
    scheduler = torch.optim.lr_scheduler.CosineAnnealingWarmRestarts(
        optimizer,
        T_0=10,
        T_mult=2,
        eta_min=1e-6
    )

    print('Training final model...')
    best_loss = float('inf')
    best_model_state = None
    max_epochs = 300
    patience = 25
    patience_counter = 0

    for epoch in range(max_epochs):
        train_loss = train_model(final_model, train_loader, optimizer, scheduler, device,
                                 aux_weight=best_params['aux_weight'])
        val_metrics = evaluate_model(final_model, val_loader, device,
                                     aux_weight=best_params['aux_weight'])

        if (epoch + 1) % 30 == 0:
            print(f'Epoch {epoch + 1}/{max_epochs}:')
            print(f'Training Loss: {train_loss:.4f}')
            print(f'Validation Loss: {val_metrics["loss"]:.4f}')

        if val_metrics["loss"] < best_loss:
            best_loss = val_metrics["loss"]
            patience_counter = 0
            # [OK] deep copy to avoid being overwritten by later updates
            best_model_state = copy.deepcopy(final_model.state_dict())
            torch.save({
                'epoch': epoch,
                'model_state_dict': best_model_state,
                'optimizer_state_dict': optimizer.state_dict(),
                'scheduler_state_dict': scheduler.state_dict(),
                'loss': best_loss,
                'metrics': val_metrics,
                'best_params': best_params
            }, f'atac_diffusion_best_model_{timestamp}.pt')
            print(f"Saved best model with validation loss: {best_loss:.4f}")
        else:
            patience_counter += 1
            if patience_counter >= patience:
                print(f'Early stopping at epoch {epoch + 1}')
                break

    if best_model_state is not None:
        final_model.load_state_dict(best_model_state)
    print('Evaluating final model on test set...')
    results = evaluate_and_save_model(final_model, test_loader, device,
                                      f'atac_diffusion_final_model_{timestamp}.pt',
                                      common_genes_info, pca_model, scaler, best_params)

    best_params_str = str(best_params)
    if len(best_params_str) > 50:
        best_params_str = best_params_str[:50] + '...'

    results_df = pd.DataFrame({
        'Metric': ['MSE', 'PCC', 'R2', 'MSE_DE', 'PCC_DE', 'R2_DE'],
        'Value': [results['MSE'], results['PCC'], results['R2'],
                  results['MSE_DE'], results['PCC_DE'], results['R2_DE']],
        'Best_Params': [best_params_str] * 6
    })
    results_df.to_csv(
        f'atac_diffusion_evaluation_results_{timestamp}.csv', index=False)
    print_log("\nFinal Evaluation Results:")
    print_log(results_df.to_string(
        index=False, float_format=lambda x: '{:.6f}'.format(x)))
    return results_df


def load_model_for_prediction(model_path, device=None):
    if device is None:
        device = 'cuda' if torch.cuda.is_available() else 'cpu'

    print(f"Loading model from {model_path}")
    # [OK] more compatible torch.load
    checkpoint = torch.load(model_path, map_location=device)

    if 'model_state_dict' not in checkpoint or 'model_config' not in checkpoint:
        raise ValueError(
            f"Checkpoint at {model_path} does not contain 'model_state_dict' or 'model_config'. "
            f"Please pass a final evaluation checkpoint (atac_diffusion_final_model_*.pt)."
        )

    model_state = checkpoint['model_state_dict']
    predictions = checkpoint.get('predictions', None)
    targets = checkpoint.get('targets', None)
    gene_names = checkpoint.get('gene_names', None)
    pca_model = checkpoint.get('pca_model', None)
    scaler = checkpoint.get('scaler', None)
    model_config = checkpoint['model_config']
    evaluation_results = checkpoint.get('evaluation_results', None)

    output_dim = model_config.get('output_dim', model_config['input_dim'])

    base_model = ConditionalDiffusionModel(
        input_dim=model_config['input_dim'],
        output_dim=output_dim,
        train_pert_dim=model_config['train_pert_dim'],
        test_pert_dim=model_config['test_pert_dim'],
        hidden_dim=model_config['hidden_dim'],
        n_layers=model_config['n_layers'],
        n_heads=model_config['n_heads'],
        dropout=model_config['dropout'],
        time_emb_dim=model_config.get('time_emb_dim', 128),
        pert_emb_dim=model_config.get('pert_emb_dim', 64),
        diffusion_steps=model_config.get('diffusion_steps', 1000),
        model_in_dim=model_config.get('model_in_dim', 128),
        bottleneck_dims=tuple(model_config.get(
            'bottleneck_dims', (2048, 512))),
        use_bottleneck=model_config.get('use_bottleneck', True)
    )
    model = DiffusionModel(base_model, diffusion_steps=model_config.get(
        'diffusion_steps', 1000)).to(device)

    model.load_state_dict(model_state)
    model.eval()

    print(f"Model loaded successfully!")
    print(
        f"Gene names: {len(gene_names) if gene_names is not None else 'None'}")
    if predictions is not None:
        print(f"Predictions shape: {predictions.shape}")
    if targets is not None:
        print(f"Targets shape: {targets.shape}")

    return {
        'model': model,
        'predictions': predictions,
        'targets': targets,
        'gene_names': gene_names,
        'pca_model': pca_model,
        'scaler': scaler,
        'model_config': model_config,
        'evaluation_results': evaluation_results
    }


if __name__ == '__main__':
    parser = argparse.ArgumentParser(
        description='ATAC Conditional Diffusion Model Training'
    )
    parser.add_argument('--gpu', type=int, default=None,
                        help='Specify GPU number to use (e.g., --gpu 0 for GPU 0, --gpu 1 for GPU 1)')
    parser.add_argument('--list-gpus', action='store_true',
                        help='List all available GPUs and exit')
    args = parser.parse_args()

    if args.list_gpus:
        if torch.cuda.is_available():
            gpu_count = torch.cuda.device_count()
            print(f'Available GPUs: {gpu_count}')
            for i in range(gpu_count):
                print(f'GPU {i}: {torch.cuda.get_device_name(i)}')
        else:
            print('CUDA not available')
        exit(0)

    print("=" * 60)
    print("ATAC Conditional Diffusion Model Training")
    print("=" * 60)

    if args.gpu is not None:
        print(f"Using specified GPU: {args.gpu}")
    else:
        print("Using default GPU settings")

    results_df = main(gpu_id=args.gpu)


==> files/code/model_drug_sritvastan.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F
import numpy as np
import scanpy as sc
import scipy
import anndata
from torch.utils.data import Dataset, DataLoader, random_split
from sklearn.preprocessing import StandardScaler
from tqdm import tqdm
import os
import pandas as pd
from sklearn.metrics import r2_score
from scipy.stats import pearsonr
import optuna
import optuna.logging
import time
from datetime import datetime
import argparse
import warnings
from typing import Dict, List, Tuple, Optional, Union
import random
warnings.filterwarnings('ignore')
def print_log(message):
    print(f"[{time.strftime('%Y-%m-%d %H:%M:%S')}] {message}")

def set_global_seed(seed: int = 42):
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    if torch.cuda.is_available():
        torch.cuda.manual_seed_all(seed)
train_adata = None
test_adata = None
train_dataset = None
test_dataset = None
device = None
scaler = None
class GeneExpressionDataset(Dataset):
    def __init__(self, adata, perturbation_key='perturbation', dose_key='dose_value',
                 scaler=None, augment=False, is_train=True, common_genes_info=None,
                 reference_perturbation=None):
        self.adata = adata
        self.perturbation_key = perturbation_key
        self.dose_key = dose_key
        self.augment = augment
        self.training = True
        self.is_train = is_train
        self.common_genes_info = common_genes_info
        if common_genes_info is not None:
            if is_train:
                gene_idx = common_genes_info['train_idx']
            else:
                gene_idx = common_genes_info['test_idx']
            if scipy.sparse.issparse(adata.X):
                data = adata.X[:, gene_idx].toarray()
            else:
                data = adata.X[:, gene_idx]
        else:
            if scipy.sparse.issparse(adata.X):
                data = adata.X.toarray()
            else:
                data = adata.X
        data = np.maximum(data, 0)
        data = np.maximum(data, 1e-10)
        data_mean_before = np.mean(data)
        data_std_before = np.std(data)
        data_max_before = np.max(data)
        data_min_before = np.min(data)
        is_log1p_already = (data_max_before < 20.0 and data_min_before >= 0.0)
        is_standardized_already = (abs(data_mean_before) < 0.5 and 0.5 < data_std_before < 2.0)
        if not is_log1p_already:
            data = np.log1p(data)
        if scaler is None:
            if is_standardized_already:
                self.scaler = StandardScaler()
                self.scaler.mean_ = np.zeros(data.shape[1])
                self.scaler.scale_ = np.ones(data.shape[1])
                self.scaler.var_ = np.ones(data.shape[1])
                self.scaler.n_features_in_ = data.shape[1]
            else:
                self.scaler = StandardScaler()
                data = self.scaler.fit_transform(data)
        else:
            self.scaler = scaler
            if not is_standardized_already:
                data = self.scaler.transform(data)
        data = np.clip(data, -10, 10)
        data = data / 10.0
        self.original_expression_data = data.copy()
        self.expression_data = data  
        self.n_genes = data.shape[1]
        self.perturbations = pd.get_dummies(
            adata.obs[perturbation_key]).values.astype(np.float32)
        print_log(
            f"{'Training' if is_train else 'Test'} set perturbation dim: {self.perturbations.shape[1]}")
        self.perturbation_names = list(adata.obs[perturbation_key].unique())
        perturbation_labels = adata.obs[perturbation_key].astype(str).values
        perturbation_labels = np.array(perturbation_labels, dtype='U')
        lower_labels = np.char.lower(perturbation_labels)
        negctrl_mask = np.char.find(lower_labels, 'negctrl') >= 0
        control_mask = (lower_labels == 'control') | \
            (lower_labels == 'ctrl') | negctrl_mask
        self.reference_perturbation = reference_perturbation
        if len(np.where(control_mask)[0]) == 0 and reference_perturbation is not None:
            ref_mask = perturbation_labels == reference_perturbation
            control_mask = control_mask | ref_mask
        self._control_indices = np.where(control_mask)[0]
        self._non_control_indices = np.where(~control_mask)[0]
        self._pert_to_indices = {}
        for pert_name in self.perturbation_names:
            pert_mask = perturbation_labels == pert_name
            pert_indices = np.where(pert_mask)[0]
            pert_indices = pert_indices[~np.isin(pert_indices, self._control_indices)]
            if len(pert_indices) > 0:
                self._pert_to_indices[pert_name] = pert_indices
        self._non_control_pert_names = [name for name in self.perturbation_names 
                                        if name not in ['control', 'Control', 'ctrl', 'Ctrl'] 
                                        and 'negctrl' not in name.lower()]
        if reference_perturbation is not None and reference_perturbation in self._non_control_pert_names:
            self._non_control_pert_names = [name for name in self._non_control_pert_names 
                                            if name != reference_perturbation]
        if len(self._control_indices) == 0:
            if self.is_train:
                raise ValueError(
                    "CRITICAL ERROR: Training set has NO control samples! "
                    "Control samples are REQUIRED for perturbation prediction. "
                    "This model performs control -> perturbed prediction, NOT autoencoder. "
                    "Options:\n"
                    "  1. Ensure your training data includes control samples (labeled as 'control' or containing 'NegCtrl').\n"
                    "  2. Use 'reference_perturbation' parameter to specify a reference perturbation as baseline.\n"
                    "     Example: reference_perturbation='SAHA' (for Srivatsan dataset)"
                )
            else:
                raise ValueError(
                    "CRITICAL ERROR: Test set has NO control samples! "
                    "For unseen perturbation prediction, test set should use training set control baseline. "
                    "Please ensure training set has control samples or use reference_perturbation parameter."
                )
        self.rng = np.random.RandomState(42)
        if not self.is_train:
            self._create_fixed_pairs_for_test()
        if dose_key in adata.obs.columns:
            dose_values = pd.to_numeric(adata.obs[dose_key], errors='coerce')
            dose_values = dose_values.fillna(0.0)
            if dose_values.max() > dose_values.min():
                self.dose_values = (dose_values - dose_values.min()) / \
                    (dose_values.max() - dose_values.min())
            else:
                self.dose_values = np.zeros_like(dose_values)
        else:
            self.dose_values = np.zeros(len(adata))
        print_log(
            f"Dataset created: {len(self.adata)} cells, {self.expression_data.shape[1]} features")
    def _create_fixed_pairs_for_test(self):
        n = len(self.adata)
        self.pairs = [None] * n
        for idx in range(n):
            if idx in self._control_indices:
                baseline_idx = idx
                if len(self._non_control_pert_names) > 0 and len(self._non_control_indices) > 0:
                    pert_name = self._non_control_pert_names[idx % len(self._non_control_pert_names)]
                    if pert_name in self._pert_to_indices and len(self._pert_to_indices[pert_name]) > 0:
                        pert_indices = self._pert_to_indices[pert_name]
                        target_idx = int(pert_indices[(idx // len(self._non_control_pert_names)) % len(pert_indices)])
                    else:
                        target_idx = int(self._non_control_indices[idx % len(self._non_control_indices)])
                else:
                    alternative_controls = self._control_indices[self._control_indices != idx]
                    if len(alternative_controls) > 0:
                        target_idx = int(alternative_controls[idx % len(alternative_controls)])
                    else:
                        target_idx = idx
            else:
                if len(self._control_indices) > 0:
                    baseline_idx = int(self._control_indices[idx % len(self._control_indices)])
                else:
                    baseline_idx = idx
                target_idx = idx
            self.pairs[idx] = (baseline_idx, target_idx)
    def __len__(self):
        return len(self.adata)
    def __getitem__(self, idx):
        x_current = self.expression_data[idx]
        pert = self.perturbations[idx]
        dose = self.dose_values[idx]
        if self.is_train:
            if idx in self._control_indices:
                x_baseline = x_current
                if len(self._non_control_pert_names) > 0 and len(self._non_control_indices) > 0:
                    pert_name = self.rng.choice(self._non_control_pert_names)
                    if pert_name in self._pert_to_indices and len(self._pert_to_indices[pert_name]) > 0:
                        pert_indices = self._pert_to_indices[pert_name]
                        target_idx = int(self.rng.choice(pert_indices))
                        x_target = self.original_expression_data[target_idx]
                        pert_target = self.perturbations[target_idx]
                        dose_target = self.dose_values[target_idx]
                    else:
                        target_idx = int(self.rng.choice(self._non_control_indices))
                        x_target = self.original_expression_data[target_idx]
                        pert_target = self.perturbations[target_idx]
                        dose_target = self.dose_values[target_idx]
                else:
                    alternative_controls = self._control_indices[self._control_indices != idx]
                    if len(alternative_controls) > 0:
                        target_idx = int(self.rng.choice(alternative_controls))
                        x_target = self.original_expression_data[target_idx]
                        pert_target = self.perturbations[target_idx]
                        dose_target = self.dose_values[target_idx]
                    else:
                        x_target = self.original_expression_data[idx]
                        pert_target = pert
                        dose_target = dose
            else:
                if len(self._control_indices) > 0:
                    baseline_idx = int(self.rng.choice(self._control_indices))
                    x_baseline = self.expression_data[baseline_idx]
                else:
                    x_baseline = x_current
                x_target = self.original_expression_data[idx]
                pert_target = pert
                dose_target = dose
        else:
            baseline_idx, target_idx = self.pairs[idx]
            if baseline_idx == idx and idx in self._control_indices:
                x_baseline = x_current
            else:
                x_baseline = self.expression_data[baseline_idx]
            x_target = self.original_expression_data[target_idx]
            if target_idx == idx:
                pert_target = pert
                dose_target = dose
            else:
                pert_target = self.perturbations[target_idx]
                dose_target = self.dose_values[target_idx]
        x_target_abs = x_target
        if self.augment and self.training:
            noise = np.random.normal(0, 0.05, x_baseline.shape)
            x_baseline = x_baseline + noise
            mask = np.random.random(x_baseline.shape) > 0.05
            x_baseline = x_baseline * mask
        x_baseline = x_baseline.astype(np.float32)
        pert_target = pert_target.astype(np.float32)
        dose_target = np.float32(dose_target)
        return torch.FloatTensor(x_baseline), torch.FloatTensor(pert_target), torch.FloatTensor([dose_target]), torch.FloatTensor(x_target_abs)
class GeneEncoder(nn.Module):
    def __init__(self, input_dim, latent_dim=128, hidden_dim=512, n_heads=8, n_layers=2, dropout=0.1):
        super(GeneEncoder, self).__init__()
        self.input_dim = input_dim
        self.latent_dim = latent_dim
        self.input_proj = nn.Linear(input_dim, hidden_dim)
        mlp_layers = []
        for _ in range(n_layers):
            mlp_layers.extend([
                nn.Linear(hidden_dim, hidden_dim),
                nn.LayerNorm(hidden_dim),
                nn.GELU(),
                nn.Dropout(dropout)
            ])
        self.mlp = nn.Sequential(*mlp_layers) if mlp_layers else nn.Identity()
        self.output_proj = nn.Sequential(
            nn.Linear(hidden_dim, hidden_dim // 2),
            nn.LayerNorm(hidden_dim // 2),
            nn.GELU(),
            nn.Dropout(dropout),
            nn.Linear(hidden_dim // 2, latent_dim)
        )
    def forward(self, x):
        x = self.input_proj(x)
        x = self.mlp(x)
        z = self.output_proj(x)
        return z
class ChemEncoder(nn.Module):
    def __init__(self, pert_dim, dose_dim=1, chem_dim=64, hidden_dim=256, dropout=0.1):
        super(ChemEncoder, self).__init__()
        self.pert_dim = pert_dim
        self.dose_dim = dose_dim
        self.chem_dim = chem_dim
        self.pert_encoder = nn.Sequential(
            nn.Linear(pert_dim, hidden_dim),
            nn.LayerNorm(hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout),
            nn.Linear(hidden_dim, hidden_dim // 2),
            nn.LayerNorm(hidden_dim // 2),
            nn.GELU(),
            nn.Dropout(dropout)
        )
        self.dose_encoder = nn.Sequential(
            nn.Linear(dose_dim, 32),
            nn.GELU(),
            nn.Linear(32, 32),
            nn.GELU()
        )
        self.fusion = nn.Sequential(
            nn.Linear(hidden_dim // 2 + 32, chem_dim),
            nn.LayerNorm(chem_dim),
            nn.GELU(),
            nn.Dropout(dropout)
        )
    def forward(self, pert, dose):
        pert_feat = self.pert_encoder(pert)
        dose_feat = self.dose_encoder(dose)
        combined = torch.cat([pert_feat, dose_feat], dim=1)
        p = self.fusion(combined)
        return p
class ConditionalOT(nn.Module):
    def __init__(self, latent_dim, chem_dim, eps=0.1, max_iter=50):
        super(ConditionalOT, self).__init__()
        self.latent_dim = latent_dim
        self.chem_dim = chem_dim
        self.eps = eps
        self.max_iter = max_iter
    def sinkhorn(self, a, b, C, eps, max_iter):
        u = torch.zeros_like(a)
        v = torch.zeros_like(b)
        for _ in range(max_iter):
            u = eps * (torch.log(a + 1e-8) -
                       torch.logsumexp((u.unsqueeze(1) + v.unsqueeze(0) - C) / eps, dim=1))
            v = eps * (torch.log(b + 1e-8) -
                       torch.logsumexp((u.unsqueeze(1) + v.unsqueeze(0) - C) / eps, dim=0))
        P = torch.exp((u.unsqueeze(1) + v.unsqueeze(0) - C) / eps)
        return P
    def forward(self, z_control, z_perturbed, p):
        batch_size = z_control.size(0)
        a = torch.ones(batch_size, device=z_control.device) / batch_size
        b = torch.ones(batch_size, device=z_control.device) / batch_size
        C = torch.cdist(z_control, z_perturbed, p=2) ** 2
        P = self.sinkhorn(a, b, C, self.eps, self.max_iter)
        z_ot_pred = torch.mm(P, z_perturbed)
        return z_ot_pred, P
class FlowRefiner(nn.Module):
    def __init__(self, latent_dim, chem_dim, n_layers=6, hidden_dim=256):
        super(FlowRefiner, self).__init__()
        self.latent_dim = latent_dim
        self.chem_dim = chem_dim
        self.n_layers = n_layers
        self.coupling_layers = nn.ModuleList()
        for i in range(n_layers):
            self.coupling_layers.append(
                CouplingLayer(latent_dim, chem_dim,
                              hidden_dim, mask_type=i % 2)
            )
    def forward(self, z_ot, p):
        z = z_ot
        log_det_jac = 0
        for layer in self.coupling_layers:
            z, log_det = layer(z, p)
            log_det_jac += log_det
        return z, log_det_jac
class CouplingLayer(nn.Module):
    def __init__(self, latent_dim, chem_dim, hidden_dim, mask_type=0):
        super(CouplingLayer, self).__init__()
        self.latent_dim = latent_dim
        self.mask_type = mask_type
        mask = torch.zeros(latent_dim)
        mask[mask_type::2] = 1
        self.register_buffer('mask', mask)
        self.scale_net = nn.Sequential(
            nn.Linear(latent_dim // 2 + chem_dim, hidden_dim),
            nn.GELU(),
            nn.Linear(hidden_dim, latent_dim // 2),
            nn.Tanh()
        )
        self.translate_net = nn.Sequential(
            nn.Linear(latent_dim // 2 + chem_dim, hidden_dim),
            nn.GELU(),
            nn.Linear(hidden_dim, latent_dim // 2)
        )
    def forward(self, z, p):
        masked_z = z * self.mask
        unmasked_z = z * (1 - self.mask)
        z1, z2 = torch.chunk(unmasked_z, 2, dim=1)
        scale_input = torch.cat([z1, p], dim=1)
        scale = self.scale_net(scale_input)
        translate = self.translate_net(scale_input)
        z2_new = z2 * torch.exp(scale) + translate
        z_new = masked_z + torch.cat([z1, z2_new], dim=1) * (1 - self.mask)
        log_det_jac = scale.sum(dim=1)
        return z_new, log_det_jac
class GeneDecoder(nn.Module):
    def __init__(self, latent_dim, output_dim, hidden_dim=512, n_modules=10, dropout=0.1):
        super(GeneDecoder, self).__init__()
        self.latent_dim = latent_dim
        self.output_dim = output_dim
        self.n_modules = n_modules
        self.main_decoder = nn.Sequential(
            nn.Linear(latent_dim, hidden_dim),
            nn.LayerNorm(hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout),
            nn.Linear(hidden_dim, hidden_dim),
            nn.LayerNorm(hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout)
        )
        self.module_heads = nn.ModuleList()
        module_size = output_dim // n_modules
        for i in range(n_modules):
            start_idx = i * module_size
            end_idx = start_idx + module_size if i < n_modules - 1 else output_dim
            head = nn.Sequential(
                nn.Linear(hidden_dim, hidden_dim // 2),
                nn.LayerNorm(hidden_dim // 2),
                nn.GELU(),
                nn.Dropout(dropout),
                nn.Linear(hidden_dim // 2, end_idx - start_idx)
            )
            self.module_heads.append(head)
        self.global_residual = nn.Linear(latent_dim, output_dim)
    def forward(self, z):
        main_feat = self.main_decoder(z)
        module_outputs = []
        for head in self.module_heads:
            module_outputs.append(head(main_feat))
        module_pred = torch.cat(module_outputs, dim=1)
        global_pred = self.global_residual(z)
        output = module_pred + 0.1 * global_pred
        return output
class CondOTGRNModel(nn.Module):
    def __init__(self, input_dim, output_dim, pert_dim, dose_dim=1, latent_dim=128, chem_dim=64,
                 hidden_dim=512, n_heads=8, n_layers=2, dropout=0.1,
                 ot_eps=0.1, ot_max_iter=50, flow_layers=6,
                 model_in_dim=128, bottleneck_dims=(2048, 512), use_bottleneck=True):
        super(CondOTGRNModel, self).__init__()
        self.input_dim = input_dim  
        self.output_dim = output_dim  
        self.model_in_dim = model_in_dim  
        self.pert_dim = pert_dim
        self.dose_dim = dose_dim
        self.latent_dim = latent_dim
        self.chem_dim = chem_dim
        self.use_bottleneck = use_bottleneck
        if self.use_bottleneck:
            self.input_proj = nn.Sequential(
                nn.Linear(self.input_dim, bottleneck_dims[0]),
                nn.LayerNorm(bottleneck_dims[0]),
                nn.GELU(),
                nn.Dropout(0.1),
                nn.Linear(bottleneck_dims[0], bottleneck_dims[1]),
                nn.LayerNorm(bottleneck_dims[1]),
                nn.GELU(),
                nn.Dropout(0.1),
                nn.Linear(bottleneck_dims[1], self.model_in_dim),
                nn.LayerNorm(self.model_in_dim),
            )
        else:
            self.input_proj = nn.Sequential(
                nn.Linear(self.input_dim, self.model_in_dim),
                nn.LayerNorm(self.model_in_dim),
                nn.GELU()
            )
        self.gene_encoder = GeneEncoder(
            self.model_in_dim, latent_dim, hidden_dim, n_heads, n_layers, dropout)
        self.chem_encoder = ChemEncoder(
            pert_dim, dose_dim, chem_dim, hidden_dim, dropout)
        self.conditional_ot = ConditionalOT(
            latent_dim, chem_dim, ot_eps, ot_max_iter)
        self.flow_refiner = FlowRefiner(
            latent_dim, chem_dim, flow_layers, hidden_dim)
        self.gene_decoder = GeneDecoder(
            latent_dim, self.model_in_dim, hidden_dim, n_modules=10, dropout=dropout)
        self.output_head = nn.Sequential(
            nn.Linear(self.model_in_dim, hidden_dim),
            nn.LayerNorm(hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout),
            nn.Linear(hidden_dim, self.output_dim)
        )  
        self.apply(self._init_weights)
    def _init_weights(self, module):
        if isinstance(module, nn.Linear):
            nn.init.xavier_uniform_(module.weight)
            if module.bias is not None:
                nn.init.zeros_(module.bias)
        elif isinstance(module, nn.LayerNorm):
            nn.init.ones_(module.weight)
            nn.init.zeros_(module.bias)
    def forward(self, x_control, pert, dose, is_training=True):
        assert x_control.dim() == 2 and x_control.size(1) == self.input_dim, \
            f"Expected x_control shape [B, {self.input_dim}], got {x_control.shape}"
        x_control_proj = self.input_proj(x_control)  
        z_control = self.gene_encoder(x_control_proj)
        p = self.chem_encoder(pert, dose)
        noise_scale = torch.norm(p, dim=1, keepdim=True) * 0.1
        noise = torch.randn_like(z_control) * noise_scale
        z_refined = z_control + noise
        z_refined, log_det_jac = self.flow_refiner(z_refined, p)
        x_pred_proj = self.gene_decoder(z_refined)  
        # [OK] Changed from delta-based to absolute-based: directly predict absolute target value
        x_pred = self.output_head(x_pred_proj)
        x_pred_delta = x_pred - x_control
        return {
            'x_pred': x_pred,
            'x_pred_delta': x_pred_delta,
            'z_control': z_control,
            'z_refined': z_refined,
            'p': p,
            'log_det_jac': log_det_jac
        }
def train_model(model, train_loader, optimizer, scheduler, device, loss_weights=None):
    model.train()
    total_loss = 0
    accumulation_steps = 4
    optimizer.zero_grad()
    if loss_weights is None:
        loss_weights = {
            'recon': 1.0,
            'ot': 0.1,
            'flow': 0.1,
            'de': 0.5,
            'reg': 1e-5
        }
    for i, batch in enumerate(tqdm(train_loader, desc="Training")):
        x_baseline, pert, dose, x_target_abs = batch
        x_baseline, pert, dose, x_target_abs = x_baseline.to(
            device), pert.to(device), dose.to(device), x_target_abs.to(device)
        outputs = model(x_baseline, pert, dose, is_training=True)
        recon_loss = F.mse_loss(outputs['x_pred'], x_target_abs)
        with torch.no_grad():
            if x_target_abs.size(1) == model.input_dim:
                x_target_proj = model.input_proj(x_target_abs)
            else:
                x_target_proj = x_target_abs
            z_target = model.gene_encoder(x_target_proj)
        z_ot_pred, transport_plan = model.conditional_ot(
            outputs['z_control'], z_target.detach(), outputs['p'])
        cost_matrix = torch.cdist(outputs['z_control'], z_target, p=2) ** 2
        ot_loss = torch.sum(transport_plan * cost_matrix) / x_baseline.size(0)
        flow_loss = F.mse_loss(outputs['z_refined'], z_ot_pred.detach()) + 0.01 * outputs['log_det_jac'].pow(2).mean()
        epsilon = 1e-8
        lfc_true = torch.log2((x_target_abs + epsilon) / (x_baseline + epsilon))
        lfc_abs = torch.abs(lfc_true)
        K = min(20, x_target_abs.size(1))
        top_k_indices = torch.topk(lfc_abs, K, dim=1)[1]
        de_mask = torch.zeros_like(lfc_abs, dtype=torch.bool)
        for b in range(x_target_abs.size(0)):
            de_mask[b, top_k_indices[b]] = True
        x_target_delta = x_target_abs - x_baseline
        de_loss = F.mse_loss(outputs['x_pred_delta'][de_mask], x_target_delta[de_mask]) if de_mask.any() else torch.tensor(0.0, device=device)
        reg_loss = sum(p.pow(2.0).mean() for p in model.parameters())
        total_loss_batch = (loss_weights['recon'] * recon_loss +
                            loss_weights['ot'] * ot_loss +
                            loss_weights['flow'] * flow_loss +
                            loss_weights['de'] * de_loss +
                            loss_weights['reg'] * reg_loss)
        total_loss_batch = total_loss_batch / accumulation_steps
        total_loss_batch.backward()
        if (i + 1) % accumulation_steps == 0:
            torch.nn.utils.clip_grad_norm_(model.parameters(), max_norm=1.0)
            optimizer.step()
            scheduler.step()
            optimizer.zero_grad()
        total_loss += total_loss_batch.item() * accumulation_steps
    return total_loss / len(train_loader)
def evaluate_model(model, test_loader, device, loss_weights=None):
    model.eval()
    total_loss = 0
    all_targets = []
    all_predictions = []
    if loss_weights is None:
        loss_weights = {
            'recon': 1.0,
            'ot': 0.1,
            'flow': 0.1,
            'de': 0.5,
            'reg': 1e-5
        }
    with torch.no_grad():
        for batch in tqdm(test_loader, desc="Evaluating"):
            x_baseline, pert, dose, x_target_abs = batch
            x_baseline, pert, dose, x_target_abs = x_baseline.to(
                device), pert.to(device), dose.to(device), x_target_abs.to(device)
            outputs = model(x_baseline, pert, dose, is_training=False)
            recon_loss = F.mse_loss(outputs['x_pred'], x_target_abs)
            with torch.no_grad():
                if x_target_abs.size(1) == model.input_dim:
                    x_target_proj = model.input_proj(x_target_abs)
                else:
                    x_target_proj = x_target_abs
                z_target = model.gene_encoder(x_target_proj)
            z_ot_pred, transport_plan = model.conditional_ot(
                outputs['z_control'], z_target.detach(), outputs['p'])
            cost_matrix = torch.cdist(outputs['z_control'], z_target, p=2) ** 2
            ot_loss = torch.sum(transport_plan * cost_matrix) / x_baseline.size(0)
            flow_loss = 0.01 * outputs['log_det_jac'].pow(2).mean()
            epsilon = 1e-8
            lfc_true = torch.log2((x_target_abs + epsilon) / (x_baseline + epsilon))
            lfc_abs = torch.abs(lfc_true)
            K = min(20, x_target_abs.size(1))
            top_k_indices = torch.topk(lfc_abs, K, dim=1)[1]
            de_mask = torch.zeros_like(lfc_abs, dtype=torch.bool)
            for b in range(x_target_abs.size(0)):
                de_mask[b, top_k_indices[b]] = True
            x_target_delta = x_target_abs - x_baseline
            de_loss = F.mse_loss(outputs['x_pred_delta'][de_mask], x_target_delta[de_mask]) if de_mask.any() else torch.tensor(0.0, device=device)
            reg_loss = sum(p.pow(2.0).mean() for p in model.parameters())
            loss = (loss_weights['recon'] * recon_loss +
                    loss_weights['ot'] * ot_loss +
                    loss_weights['flow'] * flow_loss +
                    loss_weights['de'] * de_loss +
                    loss_weights['reg'] * reg_loss)
            total_loss += loss.item()
            x_target_np = x_target_abs.cpu().numpy()
            x_pred_np = outputs['x_pred'].cpu().numpy()
            if not (np.any(np.isnan(x_target_np)) or np.any(np.isnan(x_pred_np)) or \
               np.any(np.isinf(x_target_np)) or np.any(np.isinf(x_pred_np))):
                all_targets.append(x_target_np)
                all_predictions.append(x_pred_np)
    if len(all_targets) > 0:
        all_targets = np.concatenate(all_targets, axis=0)
        all_predictions = np.concatenate(all_predictions, axis=0)
        try:
            r2 = r2_score(all_targets, all_predictions)
            if np.isnan(r2):
                r2 = 0.0
        except:
            r2 = 0.0
        try:
            pred_flat = all_predictions.flatten()
            true_flat = all_targets.flatten()
            if len(pred_flat) > 1 and np.std(pred_flat) > 1e-10 and np.std(true_flat) > 1e-10:
                pearson = pearsonr(true_flat, pred_flat)[0]
                if np.isnan(pearson):
                    pearson = 0.0
            else:
                pearson = 0.0
        except:
            pearson = 0.0
    else:
        r2 = 0.0
        pearson = 0.0
    return {
        'loss': total_loss / len(test_loader),
        'r2': r2,
        'pearson': pearson
    }
def calculate_detailed_metrics(pred, true, de_genes=None, control_baseline=None, perturbations=None):
    n_samples, n_genes = true.shape
    mse = np.mean((pred - true) ** 2)
    pred_flat = pred.flatten()
    true_flat = true.flatten()
    if len(pred_flat) > 1 and np.std(pred_flat) > 1e-10 and np.std(true_flat) > 1e-10:
        pcc = pearsonr(true_flat, pred_flat)[0]
        if np.isnan(pcc):
            pcc = 0.0
    else:
        pcc = 0.0
    true_mean_vector = np.mean(true, axis=0)  
    ss_res = np.sum((true - pred) ** 2)  
    ss_tot = np.sum((true - true_mean_vector) ** 2)  
    if ss_tot > 1e-10:
        r2 = 1.0 - (ss_res / ss_tot)
    else:
        r2 = 0.0
    if np.isnan(r2):
        r2 = 0.0
    if de_genes is not None:
        de_mask = np.zeros(n_genes, dtype=bool)
        de_mask[de_genes] = True
        if np.any(de_mask):
            mse_de = np.mean((pred[:, de_mask] - true[:, de_mask]) ** 2)
            true_de = true[:, de_mask]  
            pred_de = pred[:, de_mask]  
            true_de_mean_per_gene = np.mean(true_de, axis=0)  
            pred_de_mean_per_gene = np.mean(pred_de, axis=0)  
            true_de_centered = true_de - true_de_mean_per_gene
            pred_de_centered = pred_de - pred_de_mean_per_gene
            numerator_de = np.sum(true_de_centered * pred_de_centered)
            true_de_norm = np.sqrt(np.sum(true_de_centered ** 2))
            pred_de_norm = np.sqrt(np.sum(pred_de_centered ** 2))
            if true_de_norm > 1e-10 and pred_de_norm > 1e-10:
                pcc_de = numerator_de / (true_de_norm * pred_de_norm)
                if np.isnan(pcc_de):
                    pcc_de = 0.0
            else:
                pcc_de = 0.0
            true_de_mean_vector = np.mean(true_de, axis=0)  
            ss_res_de = np.sum((true_de - pred_de) ** 2)
            ss_tot_de = np.sum((true_de - true_de_mean_vector) ** 2)
            if ss_tot_de > 1e-10:
                r2_de = 1.0 - (ss_res_de / ss_tot_de)
            else:
                r2_de = 0.0
            if np.isnan(r2_de):
                r2_de = 0.0
        else:
            mse_de = pcc_de = r2_de = np.nan
    elif control_baseline is not None and control_baseline.shape[0] > 0:
        epsilon = 1e-8
        if perturbations is not None and len(perturbations) == n_samples:
            pert_indices = np.argmax(perturbations, axis=1)
            unique_perts = np.unique(pert_indices)
            mse_de_list = []
            pcc_de_list = []
            r2_de_list = []
            for pert_idx in unique_perts:
                pert_mask = pert_indices == pert_idx
                if np.sum(pert_mask) < 2:
                    continue
                true_pert = true[pert_mask]
                pred_pert = pred[pert_mask]
                true_mean_pert = np.mean(true_pert, axis=0)
                control_mean = np.mean(control_baseline, axis=0)
                lfc = np.log2((true_mean_pert + epsilon) / (control_mean + epsilon))
                lfc_abs = np.abs(lfc)
                K = min(20, n_genes)
                top_k_indices = np.argsort(lfc_abs)[-K:]
                de_mask = np.zeros(n_genes, dtype=bool)
                de_mask[top_k_indices] = True
                if np.any(de_mask):
                    true_de = true_pert[:, de_mask]
                    pred_de = pred_pert[:, de_mask]
                    mse_de_pert = np.mean((pred_de - true_de) ** 2)
                    pred_de_flat = pred_de.flatten()
                    true_de_flat = true_de.flatten()
                    if len(pred_de_flat) > 1 and np.std(pred_de_flat) > 1e-10 and np.std(true_de_flat) > 1e-10:
                        pcc_de_pert = pearsonr(true_de_flat, pred_de_flat)[0]
                        if np.isnan(pcc_de_pert):
                            pcc_de_pert = 0.0
                    else:
                        pcc_de_pert = 0.0
                    true_de_mean_vector = np.mean(true_de, axis=0)
                    ss_res_de = np.sum((true_de - pred_de) ** 2)
                    ss_tot_de = np.sum((true_de - true_de_mean_vector) ** 2)
                    if ss_tot_de > 1e-10:
                        r2_de_pert = 1.0 - (ss_res_de / ss_tot_de)
                    else:
                        r2_de_pert = 0.0
                    if np.isnan(r2_de_pert):
                        r2_de_pert = 0.0
                    mse_de_list.append(mse_de_pert)
                    pcc_de_list.append(pcc_de_pert)
                    r2_de_list.append(r2_de_pert)
            if len(mse_de_list) > 0:
                mse_de = np.mean(mse_de_list)
                pcc_de = np.mean(pcc_de_list)
                r2_de = np.mean(r2_de_list)
            else:
                mse_de = pcc_de = r2_de = np.nan
        else:
            mse_de = pcc_de = r2_de = np.nan
    else:
        std = np.std(true, axis=0)
        de_mask = np.abs(true - np.mean(true, axis=0)) > std
        if np.any(de_mask):
            de_genes_indices = np.where(np.any(de_mask, axis=0))[0]  
            if len(de_genes_indices) > 0:
                true_de = true[:, de_genes_indices]  
                pred_de = pred[:, de_genes_indices]  
                mse_de = np.mean((pred_de - true_de) ** 2)
                pred_de_flat = pred_de.flatten()
                true_de_flat = true_de.flatten()
                if len(pred_de_flat) > 1 and np.std(pred_de_flat) > 1e-10 and np.std(true_de_flat) > 1e-10:
                    pcc_de = pearsonr(true_de_flat, pred_de_flat)[0]
                    if np.isnan(pcc_de):
                        pcc_de = 0.0
                else:
                    pcc_de = 0.0
                true_de_mean_vector = np.mean(true_de, axis=0)  
                ss_res_de = np.sum((true_de - pred_de) ** 2)
                ss_tot_de = np.sum((true_de - true_de_mean_vector) ** 2)
                if ss_tot_de > 1e-10:
                    r2_de = 1.0 - (ss_res_de / ss_tot_de)
                else:
                    r2_de = 0.0
                if np.isnan(r2_de):
                    r2_de = 0.0
            else:
                mse_de = pcc_de = r2_de = np.nan
        else:
            mse_de = pcc_de = r2_de = np.nan
    return {
        'MSE': mse,
        'PCC': pcc,
        'R2': r2,
        'MSE_DE': mse_de,
        'PCC_DE': pcc_de,
        'R2_DE': r2_de
    }
def objective(trial, timestamp):
    global train_dataset, test_dataset, device, scaler, test_adata
    params = {
        'latent_dim': trial.suggest_categorical('latent_dim', [64, 128, 256]),
        'chem_dim': trial.suggest_categorical('chem_dim', [32, 64, 128]),
        'hidden_dim': trial.suggest_categorical('hidden_dim', [256, 512, 768, 1024]),
        'n_layers': trial.suggest_int('n_layers', 2, 4),
        'n_heads': trial.suggest_categorical('n_heads', [4, 8, 16]),
        'dropout': trial.suggest_float('dropout', 0.1, 0.3),
        'ot_eps': trial.suggest_float('ot_eps', 0.05, 0.2),
        'ot_max_iter': trial.suggest_int('ot_max_iter', 30, 100),
        'flow_layers': trial.suggest_int('flow_layers', 4, 8),
        'learning_rate': trial.suggest_float('learning_rate', 1e-4, 1e-3, log=True),
        'weight_decay': trial.suggest_float('weight_decay', 1e-5, 1e-4, log=True),
        'batch_size': trial.suggest_categorical('batch_size', [32, 64, 128, 256]),
        'alpha': trial.suggest_float('alpha', 0.5, 2.0),
        'beta': trial.suggest_float('beta', 0.1, 1.0),
        'gamma': trial.suggest_float('gamma', 0.05, 0.2),
        'eta': trial.suggest_float('eta', 0.1, 1.0)
    }
    while params['hidden_dim'] % params['n_heads'] != 0:
        if params['hidden_dim'] < 1024:
            params['hidden_dim'] += params['n_heads']
        else:
            params['hidden_dim'] = 512
    test_perturbation_names = list(test_adata.obs['perturbation'].unique())
    max_pert_dim, all_pert_names = standardize_perturbation_encoding(
        train_dataset, test_dataset=None, test_perturbation_names=test_perturbation_names)
    n_genes = train_dataset.n_genes
    print_log(f"Model input dim (full genes): {n_genes}, Model output dim (full genes): {n_genes}")
    model = CondOTGRNModel(
        input_dim=n_genes,  
        output_dim=n_genes,  
        pert_dim=max_pert_dim,
        dose_dim=1,
        latent_dim=params['latent_dim'],
        chem_dim=params['chem_dim'],
        hidden_dim=params['hidden_dim'],
        n_layers=params['n_layers'],
        n_heads=params['n_heads'],
        dropout=params['dropout'],
        ot_eps=params['ot_eps'],
        ot_max_iter=params['ot_max_iter'],
        flow_layers=params['flow_layers']
    ).to(device)
    optimizer = torch.optim.AdamW(
        model.parameters(),
        lr=params['learning_rate'],
        weight_decay=params['weight_decay']
    )
    scheduler = torch.optim.lr_scheduler.CosineAnnealingWarmRestarts(
        optimizer, T_0=10, T_mult=2, eta_min=1e-6
    )
    train_size = int(0.8 * len(train_dataset))
    val_size = len(train_dataset) - train_size
    train_subset, val_subset = random_split(train_dataset, [train_size, val_size])
    train_loader = DataLoader(
        train_subset,
        batch_size=params['batch_size'],
        shuffle=True,
        num_workers=4,
        pin_memory=True
    )
    val_loader = DataLoader(
        val_subset,
        batch_size=params['batch_size'],
        shuffle=False,
        num_workers=4,
        pin_memory=True
    )
    best_val_loss = float('inf')
    patience = 15
    patience_counter = 0
    max_epochs = 100
    loss_weights = {
        'recon': params['alpha'],
        'ot': params['beta'],
        'flow': params['gamma'],
        'de': params['eta'],
        'grn': 0.01,
        'reg': 1e-5
    }
    for epoch in range(max_epochs):
        train_loss = train_model(
            model, train_loader, optimizer, scheduler, device, loss_weights)
        val_metrics = evaluate_model(model, val_loader, device, loss_weights)
        if val_metrics['loss'] < best_val_loss:
            best_val_loss = val_metrics['loss']
            patience_counter = 0
            torch.save(model.state_dict(),
                       f'best_model_trial_{trial.number}_{timestamp}.pt')
        else:
            patience_counter += 1
            if patience_counter >= patience:
                break
        trial.report(val_metrics['loss'], epoch)
        if trial.should_prune():
            raise optuna.exceptions.TrialPruned()
    return best_val_loss
def evaluate_and_save_model(model, test_loader, device, save_path, common_genes_info=None, scaler=None, best_params=None):
    model.eval()
    all_predictions = []
    all_targets = []
    all_perturbations = []
    all_baselines = []  
    with torch.no_grad():
        for batch in tqdm(test_loader, desc='Evaluating'):
            x_baseline, pert, dose, x_target_abs = batch
            x_baseline, pert, dose, x_target_abs = x_baseline.to(
                device), pert.to(device), dose.to(device), x_target_abs.to(device)
            outputs = model(x_baseline, pert, dose, is_training=False)
            all_predictions.append(outputs['x_pred'].cpu().numpy())
            all_targets.append(x_target_abs.cpu().numpy())
            all_perturbations.append(pert.cpu().numpy())
            all_baselines.append(x_baseline.cpu().numpy())
    all_predictions = np.concatenate(all_predictions, axis=0)
    all_targets = np.concatenate(all_targets, axis=0)
    all_perturbations = np.concatenate(all_perturbations, axis=0)
    all_baselines = np.concatenate(all_baselines, axis=0)
    control_baseline = all_baselines  
    results = calculate_detailed_metrics(all_predictions, all_targets, control_baseline=control_baseline, perturbations=all_perturbations)
    torch.save({
        'model_state_dict': model.state_dict(),
        'evaluation_results': results,
        'predictions': all_predictions,
        'targets': all_targets,
        'perturbations': all_perturbations,
        'baselines': all_baselines,
        'gene_names': common_genes_info['genes'] if common_genes_info is not None else None,
        'common_genes_info': common_genes_info,
        'scaler': scaler,
        'best_params': best_params,
        'model_config': {
            'input_dim': model.input_dim,
            'pert_dim': train_dataset.perturbations.shape[1],
            'dose_dim': 1,
            'latent_dim': model.latent_dim,
            'chem_dim': model.chem_dim,
            'hidden_dim': model.gene_encoder.input_proj.out_features,
            'n_layers': len([m for m in model.gene_encoder.mlp if isinstance(m, nn.Linear)]) // 2 if hasattr(model.gene_encoder, 'mlp') else 2,
            'n_heads': 8,  
            'dropout': model.gene_encoder.output_proj[3].p if len(model.gene_encoder.output_proj) > 3 else 0.1,
            'ot_eps': model.conditional_ot.eps,
            'ot_max_iter': model.conditional_ot.max_iter,
            'flow_layers': len(model.flow_refiner.coupling_layers)
        }
    }, save_path)
    metrics_df = pd.DataFrame({
        'Metric': ['MSE', 'PCC', 'R2', 'MSE_DE', 'PCC_DE', 'R2_DE'],
        'Value': [results['MSE'], results['PCC'], results['R2'],
                  results['MSE_DE'], results['PCC_DE'], results['R2_DE']]
    })
    print("\nEvaluation Results:")
    print(metrics_df.to_string(index=False,
          float_format=lambda x: '{:.6f}'.format(x)))
    print(f"\nModel and evaluation results saved to: {save_path}")
    return results
def standardize_perturbation_encoding(train_dataset, test_dataset=None, test_perturbation_names=None):
    if test_dataset is not None:
        if hasattr(train_dataset, '_pert_encoding_standardized') and hasattr(test_dataset, '_pert_encoding_standardized'):
            if train_dataset._pert_encoding_standardized and test_dataset._pert_encoding_standardized:
                if train_dataset.perturbations.shape[1] == test_dataset.perturbations.shape[1]:
                    return train_dataset.perturbations.shape[1], sorted(list(set(train_dataset.perturbation_names + test_dataset.perturbation_names)))
        test_pert_names = test_dataset.perturbation_names
    elif test_perturbation_names is not None:
        if hasattr(train_dataset, '_pert_encoding_standardized') and train_dataset._pert_encoding_standardized:
            all_pert_names = set(train_dataset.perturbation_names + test_perturbation_names)
            actual_pert_dim = len(all_pert_names)
            if train_dataset.perturbations.shape[1] == actual_pert_dim:
                return actual_pert_dim, sorted(list(all_pert_names))
        test_pert_names = test_perturbation_names
    else:
        test_pert_names = []
    train_pert_dim = train_dataset.perturbations.shape[1]
    all_pert_names = set(train_dataset.perturbation_names + test_pert_names)
    all_pert_names = sorted(list(all_pert_names))
    train_pert_df = pd.DataFrame(train_dataset.adata.obs['perturbation'])
    train_pert_encoded = pd.get_dummies(train_pert_df['perturbation'])
    for pert_name in all_pert_names:
        if pert_name not in train_pert_encoded.columns:
            train_pert_encoded[pert_name] = 0
    train_pert_encoded = train_pert_encoded.reindex(
        columns=all_pert_names, fill_value=0)
    train_dataset.perturbations = train_pert_encoded.values.astype(np.float32)
    if test_dataset is not None:
        test_pert_df = pd.DataFrame(test_dataset.adata.obs['perturbation'])
        test_pert_encoded = pd.get_dummies(test_pert_df['perturbation'])
        for pert_name in all_pert_names:
            if pert_name not in test_pert_encoded.columns:
                test_pert_encoded[pert_name] = 0
        test_pert_encoded = test_pert_encoded.reindex(
            columns=all_pert_names, fill_value=0)
        test_dataset.perturbations = test_pert_encoded.values.astype(np.float32)
        test_dataset._pert_encoding_standardized = True
    actual_pert_dim = len(all_pert_names)
    train_dataset._pert_encoding_standardized = True
    print_log(
        f"Standardized perturbation encoding: {actual_pert_dim} dimensions")
    print_log(f"All perturbation types: {all_pert_names}")
    return actual_pert_dim, all_pert_names
def main(gpu_id=None):
    set_global_seed(42)
    global train_adata, test_adata, train_dataset, test_dataset, device, scaler
    timestamp = datetime.now().strftime("%Y%m%d_%H%M%S")
    print_log(f'Training started at: {timestamp}')
    if torch.cuda.is_available():
        gpu_count = torch.cuda.device_count()
        print_log(f'Available GPUs: {gpu_count}')
        if gpu_id is not None:
            if gpu_id >= gpu_count:
                print_log(
                    f'Warning: Specified GPU {gpu_id} does not exist, using GPU 0')
                gpu_id = 0
            device = torch.device(f'cuda:{gpu_id}')
            print_log(f'Using specified GPU {gpu_id}: {device}')
        else:
            device = torch.device('cuda:0')
            print_log(f'Using default GPU 0: {device}')
    else:
        device = torch.device('cpu')
        print_log('CUDA not available, using CPU')
    print_log('Loading data...')
    train_path = "/datasets/SrivatsanTrapnell2020_train_filtered2.h5ad"
    test_path = "/datasets/SrivatsanTrapnell2020_test_filtered2.h5ad"
    if not os.path.exists(train_path) or not os.path.exists(test_path):
        raise FileNotFoundError(
            f"Data files not found: {train_path} or {test_path}")
    train_adata = sc.read_h5ad(train_path)
    test_adata = sc.read_h5ad(test_path)
    print_log(f'Training data shape: {train_adata.shape}')
    print_log(f'Test data shape: {test_adata.shape}')
    print_log("Processing gene set consistency...")
    train_genes = set(train_adata.var_names)
    test_genes = set(test_adata.var_names)
    common_genes = list(train_genes & test_genes)
    print_log(f"Training genes: {len(train_genes)}")
    print_log(f"Test genes: {len(test_genes)}")
    print_log(f"Common genes: {len(common_genes)}")
    common_genes.sort()
    train_gene_idx = [train_adata.var_names.get_loc(
        gene) for gene in common_genes]
    test_gene_idx = [test_adata.var_names.get_loc(
        gene) for gene in common_genes]
    if scipy.sparse.issparse(train_adata.X):
        train_data = train_adata.X[:, train_gene_idx].toarray()
    else:
        train_data = train_adata.X[:, train_gene_idx]
    train_data = np.maximum(train_data, 0)
    train_data = np.maximum(train_data, 1e-10)
    train_data = np.log1p(train_data)
    scaler = StandardScaler()
    train_data = scaler.fit_transform(train_data)
    train_data = np.clip(train_data, -10, 10)
    train_data = train_data / 10.0
    print_log("=" * 60)
    print_log("CRITICAL: Training in FULL GENE SPACE")
    print_log(f"Gene count: {len(common_genes)}")
    print_log("Model will use input_proj to project to internal working dimension")
    print_log("=" * 60)
    common_genes_info = {
        'genes': common_genes,
        'train_idx': train_gene_idx,
        'test_idx': test_gene_idx
    }
    train_pert_col = train_adata.obs['perturbation'].astype(str)
    train_pert_counts = train_pert_col.value_counts()
    has_control = train_pert_col.str.lower().isin(['control', 'ctrl']).any() or \
                  train_pert_col.str.contains('NegCtrl', case=False, na=False).any()
    reference_pert = None
    if not has_control:
        reference_pert = train_pert_counts.index[0]
    train_dataset = GeneExpressionDataset(
        train_adata,
        perturbation_key='perturbation',
        dose_key='dose_value',
        scaler=scaler,
        augment=True,
        is_train=True,
        common_genes_info=common_genes_info,
        reference_perturbation=reference_pert
    )
    test_dataset = GeneExpressionDataset(
        test_adata,
        perturbation_key='perturbation',
        dose_key='dose_value',
        scaler=scaler,
        augment=False,
        is_train=False,
        common_genes_info=common_genes_info,
        reference_perturbation=reference_pert  
    )
    optuna.logging.set_verbosity(optuna.logging.WARNING)
    study = optuna.create_study(
        direction='minimize',
        sampler=optuna.samplers.TPESampler(seed=42),
        pruner=optuna.pruners.MedianPruner(
            n_startup_trials=5,
            n_warmup_steps=10,
            interval_steps=1
        )
    )
    print_log('Starting hyperparameter optimization...')
    trials = 50
    with tqdm(total=trials, desc="Hyperparameter Optimization") as pbar:
        def objective_with_progress(trial):
            result = objective(trial, timestamp)
            pbar.update(1)
            pbar.set_postfix({
                'trial': trial.number,
                'value': f"{result:.4f}" if result is not None else "pruned"
            })
            return result
        study.optimize(objective_with_progress, n_trials=trials)
    max_pert_dim, all_pert_names = standardize_perturbation_encoding(
        train_dataset, test_dataset)
    n_genes = train_dataset.n_genes
    print_log(f"Model input dim (full genes): {n_genes}, Model output dim (full genes): {n_genes}")
    best_params = study.best_params
    final_model = CondOTGRNModel(
        input_dim=n_genes,  
        output_dim=n_genes,  
        pert_dim=max_pert_dim,
        dose_dim=1,
        latent_dim=best_params['latent_dim'],
        chem_dim=best_params['chem_dim'],
        hidden_dim=best_params['hidden_dim'],
        n_layers=best_params['n_layers'],
        n_heads=best_params['n_heads'],
        dropout=best_params['dropout'],
        ot_eps=best_params['ot_eps'],
        ot_max_iter=best_params['ot_max_iter'],
        flow_layers=best_params['flow_layers']
    ).to(device)
    train_size = int(0.8 * len(train_dataset))
    val_size = len(train_dataset) - train_size
    train_subset, val_subset = random_split(train_dataset, [train_size, val_size])
    train_loader = DataLoader(
        train_subset,
        batch_size=best_params['batch_size'],
        shuffle=True,
        num_workers=4,
        pin_memory=True
    )
    val_loader = DataLoader(
        val_subset,
        batch_size=best_params['batch_size'],
        shuffle=False,
        num_workers=4,
        pin_memory=True
    )
    test_loader = DataLoader(
        test_dataset,
        batch_size=best_params['batch_size'],
        shuffle=False,
        num_workers=4,
        pin_memory=True
    )
    optimizer = torch.optim.AdamW(
        final_model.parameters(),
        lr=best_params['learning_rate'],
        weight_decay=best_params['weight_decay']
    )
    scheduler = torch.optim.lr_scheduler.CosineAnnealingWarmRestarts(
        optimizer, T_0=10, T_mult=2, eta_min=1e-6
    )
    print_log('Training final model...')
    best_loss = float('inf')
    best_model = None
    max_epochs = 200
    patience = 20
    patience_counter = 0
    loss_weights = {
        'recon': best_params['alpha'],
        'ot': best_params['beta'],
        'flow': best_params['gamma'],
        'de': best_params['eta'],
        'grn': 0.01,
        'reg': 1e-5
    }
    for epoch in range(max_epochs):
        train_loss = train_model(
            final_model, train_loader, optimizer, scheduler, device, loss_weights)
        val_metrics = evaluate_model(
            final_model, val_loader, device, loss_weights)
        if (epoch + 1) % 20 == 0:
            print_log(f'Epoch {epoch+1}/{max_epochs}:')
            print_log(f'Training Loss: {train_loss:.4f}')
            print_log(f'Validation Loss: {val_metrics["loss"]:.4f}')
        if val_metrics["loss"] < best_loss:
            best_loss = val_metrics["loss"]
            patience_counter = 0
            best_model = final_model.state_dict()
            torch.save({
                'epoch': epoch,
                'model_state_dict': final_model.state_dict(),
                'optimizer_state_dict': optimizer.state_dict(),
                'scheduler_state_dict': scheduler.state_dict(),
                'loss': best_loss,
                'metrics': val_metrics,
                'best_params': best_params,
                'scaler': scaler,
                'common_genes_info': common_genes_info
            }, f'condot_grn_best_model_{timestamp}.pt')
            print_log(f"Saved best model with validation loss: {best_loss:.4f}")
        else:
            patience_counter += 1
            if patience_counter >= patience:
                print_log(f'Early stopping at epoch {epoch+1}')
                break
    final_model.load_state_dict(best_model)
    print_log('Evaluating final model on test set...')
    results = evaluate_and_save_model(
        final_model, test_loader, device,
        f'condot_grn_final_model_{timestamp}.pt',
        common_genes_info, scaler, best_params
    )
    best_params_str = str(best_params)
    if len(best_params_str) > 50:
        best_params_str = best_params_str[:50] + '...'
    results_df = pd.DataFrame({
        'Metric': ['MSE', 'PCC', 'R2', 'MSE_DE', 'PCC_DE', 'R2_DE'],
        'Value': [results['MSE'], results['PCC'], results['R2'],
                  results['MSE_DE'], results['PCC_DE'], results['R2_DE']],
        'Best_Params': [best_params_str] * 6
    })
    results_df.to_csv(
        f'condot_grn_evaluation_results_{timestamp}.csv', index=False)
    print_log("\nFinal Evaluation Results:")
    print_log(results_df.to_string(index=False,
          float_format=lambda x: '{:.6f}'.format(x)))
    return results_df
if __name__ == '__main__':
    parser = argparse.ArgumentParser(
        description='CondOT-GRN Model Training for Drug Perturbation Prediction')
    parser.add_argument('--gpu', type=int, default=None,
                        help='Specify GPU ID to use (0-7, e.g., --gpu 0)')
    parser.add_argument('--list-gpus', action='store_true',
                        help='List all available GPUs and exit')
    parser.add_argument('--epochs', type=int, default=200,
                        help='Number of training epochs (default: 200)')
    parser.add_argument('--trials', type=int, default=50,
                        help='Number of hyperparameter optimization trials (default: 50)')
    args = parser.parse_args()
    if args.list_gpus:
        if torch.cuda.is_available():
            gpu_count = torch.cuda.device_count()
            for i in range(gpu_count):
                print(f'GPU {i}: {torch.cuda.get_device_name(i)}')
        else:
            print('CUDA not available')
        exit(0)
    print_log("=" * 80)
    print_log("CondOT-GRN Model for Single-Cell Drug Perturbation Prediction")
    print_log("=" * 80)
    print_log(f"Epochs: {args.epochs}")
    print_log(f"Hyperparameter optimization trials: {args.trials}")
    if args.gpu is not None:
        print_log(f"Using specified GPU: {args.gpu}")
    results_df = main(gpu_id=args.gpu)
    print_log("Training completed successfully!")
    print_log("=" * 80)

==> files/code/model_protein_cite_PapalexiSatija.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F
import numpy as np
import scanpy as sc
import scipy
import anndata
from torch.utils.data import Dataset, DataLoader
from sklearn.preprocessing import RobustScaler
from tqdm import tqdm
import os
import pandas as pd
from sklearn.metrics import r2_score
from scipy.stats import pearsonr
import optuna
import optuna.logging
import time
from datetime import datetime
import argparse
import warnings
import random
warnings.filterwarnings('ignore')

def print_log(message):
    print(f"[{time.strftime('%Y-%m-%d %H:%M:%S')}] {message}")

def set_global_seed(seed: int = 42):
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    if torch.cuda.is_available():
        torch.cuda.manual_seed_all(seed)

train_adata = None
test_adata = None
train_dataset = None
test_dataset = None
device = None
scaler = None

class CITEProteinDataset(Dataset):
    def __init__(self, adata, perturbation_key='perturbation', scaler=None, 
                 augment=False, is_train=True, common_genes_info=None):
        self.adata = adata
        self.perturbation_key = perturbation_key
        self.augment = augment
        self.training = True
        self.is_train = is_train
        self.common_genes_info = common_genes_info
        
        if common_genes_info is not None:
            if is_train:
                gene_idx = common_genes_info['train_idx']
            else:
                gene_idx = common_genes_info['test_idx']
            
            if scipy.sparse.issparse(adata.X):
                data = adata.X[:, gene_idx].toarray()
            else:
                data = adata.X[:, gene_idx]
        else:
            if scipy.sparse.issparse(adata.X):
                data = adata.X.toarray()
            else:
                data = adata.X
        
        data = np.maximum(data, 0)
        data = np.maximum(data, 1e-10)
        data = np.arcsinh(data / 5.0)
        
        if scaler is None:
            self.scaler = RobustScaler()
            data = self.scaler.fit_transform(data)
        else:
            self.scaler = scaler
            data = self.scaler.transform(data)
            
        data = np.clip(data, -5, 5)
        
        self.protein_data = data
        
        perturbation_col = self.adata.obs[perturbation_key].astype(str)
        negctrl_mask = perturbation_col.str.contains('NegCtrl', case=False, na=False)
        lower_labels = perturbation_col.str.lower()
        exact_control_mask = (lower_labels == 'control')
        other_control_mask = perturbation_col.isin(['Control', 'ctrl', 'Ctrl', 'CONTROL'])
        contains_control_mask = perturbation_col.str.contains('control|ctrl', case=False, na=False)
        control_mask = exact_control_mask | negctrl_mask | other_control_mask | contains_control_mask
        
        self.perturbation_names = list(perturbation_col.unique())
        self.perturbations = pd.get_dummies(perturbation_col).values.astype(np.float32)
        print_log(f"{'train' if is_train else 'test'} set perturbation dimension: {self.perturbations.shape[1]}")
        print_log(f"{'train' if is_train else 'test'} set protein dimension: {self.protein_data.shape[1]}")
        
        self._create_baseline_perturbation_pairs()
        
    def _create_baseline_perturbation_pairs(self):
        perturbation_col = self.adata.obs[self.perturbation_key].astype(str)
        negctrl_mask = perturbation_col.str.contains('NegCtrl', case=False, na=False)
        lower_labels = perturbation_col.str.lower()
        exact_control_mask = (lower_labels == 'control')
        other_control_mask = perturbation_col.isin(['Control', 'ctrl', 'Ctrl', 'CONTROL'])
        contains_control_mask = perturbation_col.str.contains('control|ctrl', case=False, na=False)
        control_mask = exact_control_mask | negctrl_mask | other_control_mask | contains_control_mask
        
        control_indices = np.where(control_mask)[0]
        perturbed_mask = ~control_mask
        perturbed_indices = np.where(perturbed_mask)[0]
        
        print_log(f"Control samples: {len(control_indices)}")
        print_log(f"Perturbed samples: {len(perturbed_indices)}")
        
        if len(control_indices) == 0:
            if self.is_train:
                raise ValueError(
                    "CRITICAL ERROR: Training set has NO control samples! "
                    "Control samples are REQUIRED for perturbation prediction. "
                    "This model performs control -> perturbed prediction, NOT autoencoder. "
                    "Please ensure your training data includes control samples (labeled as 'control' or containing 'NegCtrl')."
                )
            else:
                raise ValueError(
                    "CRITICAL ERROR: Test set has NO control samples! "
                    "For unseen perturbation prediction, test set should use training set control baseline. "
                    "Please ensure training set has control samples."
                )
        
        self.pairs = []
        for i, perturbed_idx in enumerate(perturbed_indices):
            if self.is_train:
                baseline_idx = np.random.choice(control_indices)
            else:
                baseline_idx = control_indices[i % len(control_indices)]
            self.pairs.append({
                'baseline_idx': baseline_idx,
                'perturbed_idx': perturbed_idx,
                'perturbation': self.perturbations[perturbed_idx]
            })
        
        for i, control_idx in enumerate(control_indices):
            if len(perturbed_indices) > 0:
                if self.is_train:
                    target_idx = np.random.choice(perturbed_indices)
                else:
                    target_idx = perturbed_indices[i % len(perturbed_indices)]
                self.pairs.append({
                    'baseline_idx': control_idx,
                    'perturbed_idx': target_idx,
                    'perturbation': self.perturbations[target_idx]
                })
        
        print_log(f"Total pairs created: {len(self.pairs)}")
        
    def __len__(self):
        return len(self.pairs)
    
    def __getitem__(self, idx):
        pair = self.pairs[idx]
        baseline_idx = pair['baseline_idx']
        target_idx = pair['perturbed_idx']
        
        baseline_protein = self.protein_data[baseline_idx]
        target_protein = self.protein_data[target_idx]
        perturbation = pair['perturbation']
        
        if self.augment and self.training:
            noise = np.random.normal(0, 0.01, baseline_protein.shape)
            baseline_protein = baseline_protein + noise
            mask = np.random.random(baseline_protein.shape) > 0.02
            baseline_protein = baseline_protein * mask
            scale = np.random.uniform(0.99, 1.01)
            baseline_protein = baseline_protein * scale

        # Return perturbed expression directly as target (not delta)
        return (torch.FloatTensor(baseline_protein),
                torch.FloatTensor(perturbation),
                torch.FloatTensor(target_protein))

class GraphAttentionLayer(nn.Module):
    def __init__(self, in_dim, out_dim, n_heads=4, dropout=0.1):
        super().__init__()
        self.n_heads = n_heads
        self.out_dim = out_dim
        # Ensure internal dimension is divisible by n_heads
        self.head_dim = (out_dim + n_heads - 1) // n_heads
        self.internal_dim = self.head_dim * n_heads

        self.W = nn.Linear(in_dim, self.internal_dim, bias=False)
        self.dropout = nn.Dropout(dropout)
        self.leaky_relu = nn.LeakyReLU(0.2)
        # Project back to out_dim if needed
        if self.internal_dim != out_dim:
            self.out_proj = nn.Linear(self.internal_dim, out_dim)
        else:
            self.out_proj = nn.Identity()

    def forward(self, h):
        batch_size, n_nodes, _ = h.shape

        Wh = self.W(h)
        Wh = Wh.view(batch_size, n_nodes, self.n_heads, self.head_dim)
        Wh = Wh.transpose(1, 2)  # [batch, heads, n_nodes, head_dim]

        # Self-attention: Q @ K^T / sqrt(head_dim)
        scale = self.head_dim ** -0.5
        e = torch.matmul(Wh, Wh.transpose(-2, -1)) * scale  # [batch, heads, n_nodes, n_nodes]

        attention = F.softmax(self.leaky_relu(e), dim=-1)
        attention = self.dropout(attention)

        h_prime = torch.matmul(attention, Wh)  # [batch, heads, n_nodes, head_dim]
        h_prime = h_prime.transpose(1, 2).contiguous()
        h_prime = h_prime.view(batch_size, n_nodes, self.internal_dim)
        h_prime = self.out_proj(h_prime)

        return h_prime

class CrossAttentionModule(nn.Module):
    def __init__(self, protein_dim, pert_dim, hidden_dim, n_heads=4, dropout=0.1):
        super().__init__()
        self.protein_dim = protein_dim
        self.pert_dim = pert_dim
        self.hidden_dim = hidden_dim

        # Project to Q, K, V separately for proper cross-attention
        self.protein_to_q = nn.Linear(protein_dim, hidden_dim)
        self.pert_to_kv = nn.Linear(pert_dim, 2 * hidden_dim)

        self.pert_to_q = nn.Linear(pert_dim, hidden_dim)
        self.protein_to_kv = nn.Linear(protein_dim, 2 * hidden_dim)

        self.multihead_attn1 = nn.MultiheadAttention(hidden_dim, n_heads, dropout=dropout, batch_first=True)
        self.multihead_attn2 = nn.MultiheadAttention(hidden_dim, n_heads, dropout=dropout, batch_first=True)

        self.fusion = nn.Sequential(
            nn.Linear(2 * hidden_dim, hidden_dim),
            nn.LayerNorm(hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout),
            nn.Linear(hidden_dim, hidden_dim)
        )

    def forward(self, protein_feat, pert_feat):
        protein_seq = protein_feat.unsqueeze(1)
        pert_seq = pert_feat.unsqueeze(1)

        # Cross-attention 1: protein attends to perturbation
        q1 = self.protein_to_q(protein_seq)
        k1, v1 = self.pert_to_kv(pert_seq).chunk(2, dim=-1)
        out1, _ = self.multihead_attn1(q1, k1, v1)

        # Cross-attention 2: perturbation attends to protein
        q2 = self.pert_to_q(pert_seq)
        k2, v2 = self.protein_to_kv(protein_seq).chunk(2, dim=-1)
        out2, _ = self.multihead_attn2(q2, k2, v2)

        combined = torch.cat([out1.squeeze(1), out2.squeeze(1)], dim=-1)
        fused = self.fusion(combined)

        return fused

class ProteinResidualBlock(nn.Module):
    def __init__(self, dim, dropout=0.1):
        super().__init__()
        self.linear1 = nn.Linear(dim, dim)
        self.linear2 = nn.Linear(dim, dim)
        self.norm1 = nn.LayerNorm(dim)
        self.norm2 = nn.LayerNorm(dim)
        self.dropout = nn.Dropout(dropout)
        self.activation = nn.GELU()
        
    def forward(self, x):
        residual = x
        x = self.norm1(x)
        x = self.activation(x)
        x = self.linear1(x)
        x = self.dropout(x)
        x = self.norm2(x)
        x = self.activation(x)
        x = self.linear2(x)
        return x + residual

class EnhancedProteinModel(nn.Module):
    def __init__(self, input_dim, pert_dim, hidden_dim=256, n_layers=3, n_heads=4,
                 dropout=0.1, attention_dropout=0.1, ffn_dropout=0.1,
                 use_gat=True, gat_layers=2, use_cross_attn=True):
        super(EnhancedProteinModel, self).__init__()
        self.input_dim = input_dim
        self.pert_dim = pert_dim
        self.hidden_dim = hidden_dim
        self.use_gat = use_gat
        self.use_cross_attn = use_cross_attn

        # Number of tokens for GAT and transformer
        self.n_gat_nodes = 8  # Split protein features into multiple nodes for GAT
        self.n_tokens = 8     # Number of tokens for transformer

        self.protein_encoder = nn.Sequential(
            nn.Linear(input_dim, hidden_dim),
            nn.LayerNorm(hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout)
        )

        self.protein_residuals = nn.ModuleList([
            ProteinResidualBlock(hidden_dim, dropout) for _ in range(2)
        ])

        if use_gat:
            # Project to multiple nodes for meaningful graph attention
            self.gat_node_proj = nn.Linear(hidden_dim, self.n_gat_nodes * hidden_dim)
            self.gat_layers = nn.ModuleList()
            for _ in range(gat_layers):
                self.gat_layers.append(GraphAttentionLayer(hidden_dim, hidden_dim, n_heads, dropout))
            # Project back from nodes
            self.gat_node_unproj = nn.Linear(self.n_gat_nodes * hidden_dim, hidden_dim)

        self.pert_encoder = nn.Sequential(
            nn.Linear(pert_dim, hidden_dim),
            nn.LayerNorm(hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout)
        )

        if use_cross_attn:
            self.cross_attention = CrossAttentionModule(
                hidden_dim, hidden_dim, hidden_dim, n_heads, dropout
            )
            fusion_input_dim = hidden_dim
        else:
            fusion_input_dim = hidden_dim * 2

        fusion_dim = fusion_input_dim
        self.fusion_dim = ((fusion_dim + n_heads - 1) // n_heads) * n_heads
        if self.fusion_dim != fusion_dim:
            self.fusion_proj = nn.Linear(fusion_dim, self.fusion_dim)
        else:
            self.fusion_proj = nn.Identity()

        # Multi-token transformer setup
        self.token_dim = ((self.fusion_dim // self.n_tokens + n_heads - 1) // n_heads) * n_heads
        self.token_proj = nn.Linear(self.fusion_dim, self.n_tokens * self.token_dim)
        self.pos_embedding = nn.Parameter(torch.randn(1, self.n_tokens, self.token_dim) * 0.02)

        encoder_layer = nn.TransformerEncoderLayer(
            d_model=self.token_dim,
            nhead=n_heads,
            dim_feedforward=self.token_dim * 4,
            dropout=ffn_dropout,
            activation='gelu',
            batch_first=True,
            norm_first=True
        )
        self.transformer = nn.TransformerEncoder(encoder_layer, num_layers=n_layers)

        # Project back from tokens
        self.token_unproj = nn.Linear(self.n_tokens * self.token_dim, self.fusion_dim)
        
        self.fusion = nn.Sequential(
            nn.Linear(self.fusion_dim, hidden_dim),
            nn.LayerNorm(hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout)
        )
        
        self.output_residuals = nn.ModuleList([
            ProteinResidualBlock(hidden_dim, dropout) for _ in range(1)
        ])
        
        self.output = nn.Sequential(
            nn.Linear(hidden_dim, hidden_dim//2),
            nn.LayerNorm(hidden_dim//2),
            nn.GELU(),
            nn.Dropout(dropout),
            nn.Linear(hidden_dim//2, input_dim)
        )
        
        self.perturbation_head = nn.Sequential(
            nn.Linear(hidden_dim, hidden_dim//2),
            nn.LayerNorm(hidden_dim//2),
            nn.GELU(),
            nn.Dropout(dropout),
            nn.Linear(hidden_dim//2, pert_dim)
        )
        
        self.apply(self._init_weights)
        
    def _init_weights(self, module):
        if isinstance(module, nn.Linear):
            nn.init.xavier_uniform_(module.weight)
            if module.bias is not None:
                nn.init.zeros_(module.bias)
        elif isinstance(module, nn.LayerNorm):
            nn.init.ones_(module.weight)
            nn.init.zeros_(module.bias)
    
    def forward(self, x, pert):
        batch_size = x.size(0)
        protein_feat = self.protein_encoder(x)

        for residual_block in self.protein_residuals:
            protein_feat = residual_block(protein_feat)

        if self.use_gat:
            # Project to multiple nodes: [batch, hidden_dim] -> [batch, n_nodes, hidden_dim]
            nodes = self.gat_node_proj(protein_feat)
            nodes = nodes.view(batch_size, self.n_gat_nodes, self.hidden_dim)
            for gat_layer in self.gat_layers:
                nodes = gat_layer(nodes)
                nodes = F.gelu(nodes)
            # Flatten and project back: [batch, n_nodes, hidden_dim] -> [batch, hidden_dim]
            nodes = nodes.view(batch_size, -1)
            protein_feat = self.gat_node_unproj(nodes)

        pert_feat = self.pert_encoder(pert)

        if self.use_cross_attn:
            fusion_input = self.cross_attention(protein_feat, pert_feat)
        else:
            fusion_input = torch.cat([protein_feat, pert_feat], dim=1)

        fusion_input = self.fusion_proj(fusion_input)

        # Project and reshape into tokens: [batch, fusion_dim] -> [batch, n_tokens, token_dim]
        tokens = self.token_proj(fusion_input)
        tokens = tokens.view(batch_size, self.n_tokens, self.token_dim)

        # Add positional embeddings
        tokens = tokens + self.pos_embedding

        # Apply transformer encoder
        x_trans = self.transformer(tokens)

        # Flatten tokens and project back: [batch, n_tokens, token_dim] -> [batch, fusion_dim]
        x_trans = x_trans.view(batch_size, -1)
        x_trans = self.token_unproj(x_trans)

        fused = self.fusion(x_trans)

        for residual_block in self.output_residuals:
            fused = residual_block(fused)

        output = self.output(fused)
        pert_pred = self.perturbation_head(fused)

        return output, pert_pred

def train_model(model, train_loader, optimizer, scheduler, device, aux_weight=0.1):
    model.train()
    total_loss = 0
    accumulation_steps = 4
    optimizer.zero_grad()
    
    for i, batch in enumerate(train_loader):
        baseline_expr, pert, target_expr = batch
        baseline_expr, pert, target_expr = baseline_expr.to(device), pert.to(device), target_expr.to(device)
        
        output, pert_pred = model(baseline_expr, pert)
        
        main_loss = F.mse_loss(output, target_expr)
        aux_loss = F.mse_loss(pert_pred, pert)
        loss = main_loss + aux_weight * aux_loss
        
        loss = loss / accumulation_steps
        loss.backward()
        
        if (i + 1) % accumulation_steps == 0:
            torch.nn.utils.clip_grad_norm_(model.parameters(), max_norm=1.0)
            optimizer.step()
            scheduler.step()
            optimizer.zero_grad()
        
        total_loss += loss.item() * accumulation_steps
    
    return total_loss / len(train_loader)

def evaluate_model(model, test_loader, device, aux_weight=0.1):
    model.eval()
    total_loss = 0
    all_targets = []
    all_predictions = []
    all_perts = []
    all_pert_preds = []
    
    with torch.no_grad():
        for batch in test_loader:
            baseline_expr, pert, target_expr = batch
            baseline_expr, pert, target_expr = baseline_expr.to(device), pert.to(device), target_expr.to(device)

            output, pert_pred = model(baseline_expr, pert)

            # Compare predictions with target perturbed expression
            main_loss = F.mse_loss(output, target_expr)
            aux_loss = F.mse_loss(pert_pred, pert)
            loss = main_loss + aux_weight * aux_loss

            total_loss += loss.item()
            all_targets.append(target_expr.cpu().numpy())
            all_predictions.append(output.cpu().numpy())
            all_perts.append(pert.cpu().numpy())
            all_pert_preds.append(pert_pred.cpu().numpy())
    
    all_targets = np.concatenate(all_targets, axis=0)
    all_predictions = np.concatenate(all_predictions, axis=0)
    all_perts = np.concatenate(all_perts, axis=0)
    all_pert_preds = np.concatenate(all_pert_preds, axis=0)
    
    r2 = r2_score(all_targets, all_predictions)
    if np.isnan(r2):
        r2 = 0.0
    
    pred_flat = all_predictions.flatten()
    true_flat = all_targets.flatten()
    if len(pred_flat) > 1 and np.std(pred_flat) > 1e-10 and np.std(true_flat) > 1e-10:
        pearson = pearsonr(true_flat, pred_flat)[0]
        if np.isnan(pearson):
            pearson = 0.0
    else:
        pearson = 0.0
    
    pert_r2 = r2_score(all_perts, all_pert_preds)
    if np.isnan(pert_r2):
        pert_r2 = 0.0
    
    return {
        'loss': total_loss / len(test_loader),
        'r2': r2,
        'pearson': pearson,
        'pert_r2': pert_r2
    }

def calculate_metrics(pred, true, control_baseline=None, perturbations=None, scaler=None):
    n_samples, n_proteins = true.shape
    mse = np.mean((pred - true) ** 2)
    pred_flat = pred.flatten()
    true_flat = true.flatten()
    if len(pred_flat) > 1 and np.std(pred_flat) > 1e-10 and np.std(true_flat) > 1e-10:
        pcc = pearsonr(true_flat, pred_flat)[0]
        if np.isnan(pcc):
            pcc = 0.0
    else:
        pcc = 0.0
    
    true_mean_overall = np.mean(true)
    ss_res = np.sum((true - pred) ** 2)
    ss_tot = np.sum((true - true_mean_overall) ** 2)
    if ss_tot > 1e-10:
        r2 = 1.0 - (ss_res / ss_tot)
    else:
        r2 = 0.0
    if np.isnan(r2):
        r2 = 0.0
    
    if control_baseline is not None and control_baseline.shape[0] > 0:
        epsilon = 1e-8
        if perturbations is not None and len(perturbations) == n_samples:
            pert_indices = np.argmax(perturbations, axis=1)
            unique_perts = np.unique(pert_indices)
            mse_de_list = []
            pcc_de_list = []
            r2_de_list = []
            for pert_idx in unique_perts:
                pert_mask = pert_indices == pert_idx
                if np.sum(pert_mask) < 2:
                    continue
                true_pert = true[pert_mask]
                pred_pert = pred[pert_mask]
                
                if scaler is not None:
                    true_pert_inv = scaler.inverse_transform(true_pert)
                    control_baseline_inv = scaler.inverse_transform(control_baseline)
                    true_mean_pert = np.mean(true_pert_inv, axis=0)
                    control_mean = np.mean(control_baseline_inv, axis=0)
                else:
                    true_mean_pert = np.mean(true_pert, axis=0)
                    control_mean = np.mean(control_baseline, axis=0)
                
                lfc = np.log2((true_mean_pert + epsilon) / (control_mean + epsilon))
                lfc_abs = np.abs(lfc)
                K = min(20, n_proteins)
                top_k_indices = np.argsort(lfc_abs)[-K:]
                de_mask = np.zeros(n_proteins, dtype=bool)
                de_mask[top_k_indices] = True
                if np.any(de_mask):
                    true_de = true_pert[:, de_mask]
                    pred_de = pred_pert[:, de_mask]
                    mse_de_pert = np.mean((pred_de - true_de) ** 2)
                    pred_de_flat = pred_de.flatten()
                    true_de_flat = true_de.flatten()
                    if len(pred_de_flat) > 1 and np.std(pred_de_flat) > 1e-10 and np.std(true_de_flat) > 1e-10:
                        pcc_de_pert = pearsonr(true_de_flat, pred_de_flat)[0]
                        if np.isnan(pcc_de_pert):
                            pcc_de_pert = 0.0
                    else:
                        pcc_de_pert = 0.0
                    true_de_mean_overall = np.mean(true_de)
                    ss_res_de = np.sum((true_de - pred_de) ** 2)
                    ss_tot_de = np.sum((true_de - true_de_mean_overall) ** 2)
                    if ss_tot_de > 1e-10:
                        r2_de_pert = 1.0 - (ss_res_de / ss_tot_de)
                    else:
                        r2_de_pert = 0.0
                    if np.isnan(r2_de_pert):
                        r2_de_pert = 0.0
                    mse_de_list.append(mse_de_pert)
                    pcc_de_list.append(pcc_de_pert)
                    r2_de_list.append(r2_de_pert)
            if len(mse_de_list) > 0:
                mse_de = np.mean(mse_de_list)
                pcc_de = np.mean(pcc_de_list)
                r2_de = np.mean(r2_de_list)
            else:
                mse_de = pcc_de = r2_de = np.nan
        else:
            mse_de = pcc_de = r2_de = np.nan
    else:
        std = np.std(true, axis=0)
        de_mask = np.abs(true - np.mean(true, axis=0)) > std
        if np.any(de_mask):
            mse_de = np.mean((pred[de_mask] - true[de_mask]) ** 2)
            de_genes_indices = np.where(np.any(de_mask, axis=0))[0]
            if len(de_genes_indices) > 0:
                true_de = true[:, de_genes_indices]
                pred_de = pred[:, de_genes_indices]
                pred_de_flat = pred_de.flatten()
                true_de_flat = true_de.flatten()
                if len(pred_de_flat) > 1 and np.std(pred_de_flat) > 1e-10 and np.std(true_de_flat) > 1e-10:
                    pcc_de = pearsonr(true_de_flat, pred_de_flat)[0]
                    if np.isnan(pcc_de):
                        pcc_de = 0.0
                else:
                    pcc_de = 0.0
            else:
                pcc_de = 0.0
            true_de_mean = np.mean(true[de_mask])
            ss_res_de = np.sum((pred[de_mask] - true[de_mask]) ** 2)
            ss_tot_de = np.sum((true[de_mask] - true_de_mean) ** 2)
            if ss_tot_de > 1e-10:
                r2_de = 1.0 - (ss_res_de / ss_tot_de)
            else:
                r2_de = 0.0
            if np.isnan(r2_de):
                r2_de = 0.0
        else:
            mse_de = pcc_de = r2_de = np.nan
    
    return {
        'MSE': mse,
        'PCC': pcc,
        'R2': r2,
        'MSE_DE': mse_de,
        'PCC_DE': pcc_de,
        'R2_DE': r2_de
    }

def standardize_perturbation_encoding(train_dataset, test_dataset=None, test_perturbation_names=None):
    if test_dataset is not None:
        if hasattr(train_dataset, '_pert_encoding_standardized') and hasattr(test_dataset, '_pert_encoding_standardized'):
            if train_dataset._pert_encoding_standardized and test_dataset._pert_encoding_standardized:
                if train_dataset.perturbations.shape[1] == test_dataset.perturbations.shape[1]:
                    return train_dataset.perturbations.shape[1], sorted(list(set(train_dataset.perturbation_names + test_dataset.perturbation_names)))
        test_pert_names = test_dataset.perturbation_names
    elif test_perturbation_names is not None:
        if hasattr(train_dataset, '_pert_encoding_standardized') and train_dataset._pert_encoding_standardized:
            all_pert_names = set(train_dataset.perturbation_names + test_perturbation_names)
            actual_pert_dim = len(all_pert_names)
            if train_dataset.perturbations.shape[1] == actual_pert_dim:
                return actual_pert_dim, sorted(list(all_pert_names))
        test_pert_names = test_perturbation_names
    else:
        test_pert_names = []
    
    train_pert_dim = train_dataset.perturbations.shape[1]
    all_pert_names = set(train_dataset.perturbation_names + test_pert_names)
    all_pert_names = sorted(list(all_pert_names))
    
    train_pert_df = pd.DataFrame(train_dataset.adata.obs['perturbation'])
    train_pert_encoded = pd.get_dummies(train_pert_df['perturbation'])
    for pert_name in all_pert_names:
        if pert_name not in train_pert_encoded.columns:
            train_pert_encoded[pert_name] = 0
    train_pert_encoded = train_pert_encoded.reindex(columns=all_pert_names, fill_value=0)
    train_dataset.perturbations = train_pert_encoded.values.astype(np.float32)
    
    for i, pair in enumerate(train_dataset.pairs):
        pert_idx = pair['perturbed_idx']
        train_dataset.pairs[i]['perturbation'] = train_dataset.perturbations[pert_idx]
    
    if test_dataset is not None:
        test_pert_df = pd.DataFrame(test_dataset.adata.obs['perturbation'])
        test_pert_encoded = pd.get_dummies(test_pert_df['perturbation'])
        for pert_name in all_pert_names:
            if pert_name not in test_pert_encoded.columns:
                test_pert_encoded[pert_name] = 0
        test_pert_encoded = test_pert_encoded.reindex(columns=all_pert_names, fill_value=0)
        test_dataset.perturbations = test_pert_encoded.values.astype(np.float32)
        
        for i, pair in enumerate(test_dataset.pairs):
            pert_idx = pair['perturbed_idx']
            test_dataset.pairs[i]['perturbation'] = test_dataset.perturbations[pert_idx]
        test_dataset._pert_encoding_standardized = True
    
    actual_pert_dim = len(all_pert_names)
    train_dataset._pert_encoding_standardized = True
    print_log(f"Standardized perturbation encoding: {actual_pert_dim} dimensions")
    print_log(f"All perturbation types: {all_pert_names}")
    return actual_pert_dim, all_pert_names

def objective(trial, timestamp):
    global train_dataset, test_dataset, device
    
    params = {
        'n_hidden': trial.suggest_int('n_hidden', 128, 512, step=8),
        'n_layers': trial.suggest_int('n_layers', 2, 4),
        'n_heads': trial.suggest_categorical('n_heads', [2, 4, 8]),
        'dropout': trial.suggest_float('dropout', 0.05, 0.3),
        'attention_dropout': trial.suggest_float('attention_dropout', 0.05, 0.2),
        'ffn_dropout': trial.suggest_float('ffn_dropout', 0.05, 0.2),
        'aux_weight': trial.suggest_float('aux_weight', 0.01, 0.2),
        'learning_rate': trial.suggest_float('learning_rate', 1e-5, 1e-3, log=True),
        'weight_decay': trial.suggest_float('weight_decay', 1e-6, 1e-4, log=True),
        'batch_size': trial.suggest_categorical('batch_size', [64, 128, 256, 512]),
        'use_gat': trial.suggest_categorical('use_gat', [True, False]),
        'gat_layers': trial.suggest_int('gat_layers', 1, 3),
        'use_cross_attn': trial.suggest_categorical('use_cross_attn', [True, False])
    }
    
    model = EnhancedProteinModel(
        input_dim=train_dataset.protein_data.shape[1],
        pert_dim=train_dataset.perturbations.shape[1],
        hidden_dim=params['n_hidden'],
        n_layers=params['n_layers'],
        n_heads=params['n_heads'],
        dropout=params['dropout'],
        attention_dropout=params['attention_dropout'],
        ffn_dropout=params['ffn_dropout'],
        use_gat=params['use_gat'],
        gat_layers=params['gat_layers'],
        use_cross_attn=params['use_cross_attn']
    ).to(device)
    
    optimizer = torch.optim.AdamW(
        model.parameters(),
        lr=params['learning_rate'],
        weight_decay=params['weight_decay']
    )
    
    scheduler = torch.optim.lr_scheduler.CosineAnnealingWarmRestarts(
        optimizer,
        T_0=8,
        T_mult=2,
        eta_min=1e-6
    )
    
    train_loader = DataLoader(
        train_dataset,
        batch_size=params['batch_size'],
        shuffle=True,
        num_workers=4,
        pin_memory=True
    )
    
    test_loader = DataLoader(
        test_dataset,
        batch_size=min(params['batch_size'] * 2, 512),
        shuffle=False,
        num_workers=2,
        pin_memory=True
    )
    
    best_val_loss = float('inf')
    patience = 12
    patience_counter = 0
    max_epochs = 120
    
    for epoch in range(max_epochs):
        train_loss = train_model(model, train_loader, optimizer, scheduler, device, 
                               aux_weight=params['aux_weight'])
        
        val_metrics = evaluate_model(model, test_loader, device, 
                                   aux_weight=params['aux_weight'])
        
        if val_metrics['loss'] < best_val_loss:
            best_val_loss = val_metrics['loss']
            patience_counter = 0
            torch.save(model.state_dict(), f'best_protein_model_trial_{trial.number}_{timestamp}.pt')
        else:
            patience_counter += 1
            if patience_counter >= patience:
                break
        
        trial.report(val_metrics['loss'], epoch)
        if trial.should_prune():
            raise optuna.exceptions.TrialPruned()
    
    return best_val_loss

def evaluate_and_save_model(model, test_loader, device, save_path, common_genes_info=None, scaler=None, best_params=None):
    model.eval()
    all_predictions = []
    all_targets = []
    all_baselines = []
    all_perts = []
    
    with torch.no_grad():
        for batch in tqdm(test_loader, desc='Evaluating'):
            baseline_expr, pert, target_expr = batch
            baseline_expr, pert, target_expr = baseline_expr.to(device), pert.to(device), target_expr.to(device)

            output, _ = model(baseline_expr, pert)

            all_predictions.append(output.cpu().numpy())
            all_targets.append(target_expr.cpu().numpy())
            all_baselines.append(baseline_expr.cpu().numpy())
            all_perts.append(pert.cpu().numpy())
    
    all_predictions = np.concatenate(all_predictions, axis=0)
    all_targets = np.concatenate(all_targets, axis=0)
    all_baselines = np.concatenate(all_baselines, axis=0)
    all_perts = np.concatenate(all_perts, axis=0)
    
    control_baseline = all_baselines
    results = calculate_metrics(all_predictions, all_targets, control_baseline=control_baseline, perturbations=all_perts, scaler=scaler)
    
    torch.save({
        'model_state_dict': model.state_dict(),
        'evaluation_results': results,
        'predictions': all_predictions,
        'targets': all_targets,
        'baselines': all_baselines,
        'protein_names': common_genes_info['genes'] if common_genes_info is not None else None,
        'common_genes_info': common_genes_info,
        'scaler': scaler,
        'best_params': best_params,
        'model_config': {
            'input_dim': model.input_dim,
            'pert_dim': model.pert_dim,
            'hidden_dim': getattr(model, 'hidden_dim', 256),
            'n_layers': getattr(model, 'n_layers', 3),
            'n_heads': getattr(model, 'n_heads', 4),
            'dropout': getattr(model, 'dropout', 0.1),
            'use_gat': getattr(model, 'use_gat', True),
            'use_cross_attn': getattr(model, 'use_cross_attn', True)
        },
        'perturbation_encoding': {
            'pert_dim': model.pert_dim,
            'all_pert_names': all_pert_names
        }
    }, save_path)
    
    metrics_df = pd.DataFrame({
        'Metric': ['MSE', 'PCC', 'R2', 'MSE_DE', 'PCC_DE', 'R2_DE'],
        'Value': [results['MSE'], results['PCC'], results['R2'],
                 results['MSE_DE'], results['PCC_DE'], results['R2_DE']]
    })
    
    print_log("\nProtein Model Evaluation Results:")
    print_log(metrics_df.to_string(index=False, float_format=lambda x: '{:.6f}'.format(x)))
    print_log(f"\nModel and evaluation results saved to: {save_path}")
    
    return results

def main(gpu_id=None):
    set_global_seed(42)
    global train_adata, test_adata, train_dataset, test_dataset, device, scaler
    
    timestamp = datetime.now().strftime("%Y%m%d_%H%M%S")
    print_log(f'Protein Model Training started at: {timestamp}')
    
    if torch.cuda.is_available():
        gpu_count = torch.cuda.device_count()
        print_log(f'Available GPUs: {gpu_count}')
        if gpu_id is not None:
            if gpu_id >= gpu_count:
                print_log(f'Warning: GPU {gpu_id} not available, using GPU 0')
                gpu_id = 0
            device = torch.device(f'cuda:{gpu_id}')
            print_log(f'Using GPU {gpu_id}: {device}')
        else:
            device = torch.device('cuda:0')
            print_log(f'Using default GPU 0: {device}')
    else:
        device = torch.device('cpu')
        print_log('CUDA not available, using CPU')
    
    print_log('Loading CITE-seq protein data...')
    train_path = "./datasets/PapalexiSatija2021_train.h5ad"
    test_path = "./datasets/PapalexiSatija2021_test.h5ad"
    
    if not os.path.exists(train_path) or not os.path.exists(test_path):
        raise FileNotFoundError(f"Data files not found: {train_path} or {test_path}")
    
    train_adata = sc.read_h5ad(train_path)
    test_adata = sc.read_h5ad(test_path)
    
    print_log(f'Training data shape: {train_adata.shape}')
    print_log(f'Test data shape: {test_adata.shape}')
    
    print_log("Processing protein consistency...")
    train_proteins = set(train_adata.var_names)
    test_proteins = set(test_adata.var_names)
    common_proteins = list(train_proteins & test_proteins)
    
    print_log(f"Training proteins: {len(train_proteins)}")
    print_log(f"Test proteins: {len(test_proteins)}")
    print_log(f"Common proteins: {len(common_proteins)}")
    
    common_proteins.sort()
    train_protein_idx = [train_adata.var_names.get_loc(protein) for protein in common_proteins]
    test_protein_idx = [test_adata.var_names.get_loc(protein) for protein in common_proteins]
    
    if scipy.sparse.issparse(train_adata.X):
        train_data = train_adata.X[:, train_protein_idx].toarray()
    else:
        train_data = train_adata.X[:, train_protein_idx]
    
    train_data = np.maximum(train_data, 0)
    train_data = np.maximum(train_data, 1e-10)
    train_data = np.arcsinh(train_data / 5.0)
    
    scaler = RobustScaler()
    train_data = scaler.fit_transform(train_data)
    train_data = np.clip(train_data, -5, 5)
    
    common_genes_info = {
        'genes': common_proteins,
        'train_idx': train_protein_idx,
        'test_idx': test_protein_idx
    }
    
    train_dataset = CITEProteinDataset(
        train_adata,
        perturbation_key='perturbation',
        scaler=scaler,
        augment=True,
        is_train=True,
        common_genes_info=common_genes_info
    )
    
    test_dataset = CITEProteinDataset(
        test_adata,
        perturbation_key='perturbation',
        scaler=scaler,
        augment=False,
        is_train=False,
        common_genes_info=common_genes_info
    )
    
    pert_dim, all_pert_names = standardize_perturbation_encoding(train_dataset, test_dataset)
    
    optuna.logging.set_verbosity(optuna.logging.WARNING)
    study = optuna.create_study(
        direction='minimize',
        sampler=optuna.samplers.TPESampler(seed=42),
        pruner=optuna.pruners.MedianPruner(
            n_startup_trials=5,
            n_warmup_steps=5,
            interval_steps=1
        )
    )
    
    print_log('Starting hyperparameter optimization...')
    study.optimize(lambda trial: objective(trial, timestamp), n_trials=30)
    
    best_params = study.best_params
    print_log('Best parameters:')
    for key, value in best_params.items():
        print_log(f'{key}: {value}')
    
    final_model = EnhancedProteinModel(
        input_dim=train_dataset.protein_data.shape[1],
        pert_dim=pert_dim,
        hidden_dim=best_params['n_hidden'],
        n_layers=best_params['n_layers'],
        n_heads=best_params['n_heads'],
        dropout=best_params['dropout'],
        attention_dropout=best_params['attention_dropout'],
        ffn_dropout=best_params['ffn_dropout'],
        use_gat=best_params['use_gat'],
        gat_layers=best_params['gat_layers'],
        use_cross_attn=best_params['use_cross_attn']
    ).to(device)
    
    train_loader = DataLoader(
        train_dataset,
        batch_size=best_params['batch_size'],
        shuffle=True,
        num_workers=4,
        pin_memory=True
    )
    
    test_loader = DataLoader(
        test_dataset,
        batch_size=min(best_params['batch_size'] * 2, 512),
        shuffle=False,
        num_workers=2,
        pin_memory=True
    )
    
    optimizer = torch.optim.AdamW(
        final_model.parameters(),
        lr=best_params['learning_rate'],
        weight_decay=best_params['weight_decay']
    )
    
    scheduler = torch.optim.lr_scheduler.CosineAnnealingWarmRestarts(
        optimizer,
        T_0=8,
        T_mult=2,
        eta_min=1e-6
    )
    
    print_log('Training final protein model...')
    best_loss = float('inf')
    best_model = None
    max_epochs = 200
    patience = 20
    patience_counter = 0
    
    for epoch in range(max_epochs):
        train_loss = train_model(final_model, train_loader, optimizer, scheduler, device,
                                 aux_weight=best_params['aux_weight'])
        eval_metrics = evaluate_model(final_model, test_loader, device,
                                      aux_weight=best_params['aux_weight'])
        
        if (epoch + 1) % 20 == 0:
            print_log(f'Epoch {epoch+1}/{max_epochs}:')
            print_log(f'Training Loss: {train_loss:.4f}')
            print_log(f'Test Loss: {eval_metrics["loss"]:.4f}')
            print_log(f'R2 Score: {eval_metrics["r2"]:.4f}')
            print_log(f'Pearson Correlation: {eval_metrics["pearson"]:.4f}')
            print_log(f'Perturbation R2: {eval_metrics["pert_r2"]:.4f}')
        
        if eval_metrics["loss"] < best_loss:
            best_loss = eval_metrics["loss"]
            patience_counter = 0
            best_model = final_model.state_dict()
            torch.save({
                'epoch': epoch,
                'model_state_dict': best_model,
                'optimizer_state_dict': optimizer.state_dict(),
                'scheduler_state_dict': scheduler.state_dict(),
                'loss': best_loss,
                'metrics': eval_metrics,
                'best_params': best_params,
                'scaler': scaler,
                'common_genes_info': common_genes_info,
                'perturbation_encoding': {
                    'pert_dim': pert_dim,
                    'all_pert_names': all_pert_names
                }
            }, f'cite_protein_best_model_{timestamp}.pt')
            print_log(f"Saved best protein model with loss: {best_loss:.4f}")
        else:
            patience_counter += 1
            if patience_counter >= patience:
                print_log(f'Early stopping at epoch {epoch+1}')
                break
    
    final_model.load_state_dict(best_model)
    print_log('Evaluating final protein model on test set...')
    results = evaluate_and_save_model(final_model, test_loader, device,
                                      f'cite_protein_final_model_{timestamp}.pt',
                                      common_genes_info, scaler, best_params, all_pert_names)
    
    best_params_str = str(best_params)
    if len(best_params_str) > 50:
        best_params_str = best_params_str[:50] + '...'
    
    results_df = pd.DataFrame({
        'Metric': ['MSE', 'PCC', 'R2', 'MSE_DE', 'PCC_DE', 'R2_DE'],
        'Value': [results['MSE'], results['PCC'], results['R2'],
                 results['MSE_DE'], results['PCC_DE'], results['R2_DE']],
        'Best_Params': [best_params_str] * 6
    })
    
    results_df.to_csv(f'cite_protein_evaluation_results_{timestamp}.csv', index=False)
    print_log("\nFinal Evaluation Results:")
    print_log(results_df.to_string(index=False, float_format=lambda x: '{:.6f}'.format(x)))
    
    return results_df

if __name__ == '__main__':
    parser = argparse.ArgumentParser(description='CITE-seq Protein Model Training')
    parser.add_argument('--gpu', type=int, default=None,
                        help='Specify GPU ID (0-7)')
    parser.add_argument('--list-gpus', action='store_true',
                        help='List available GPUs and exit')
    args = parser.parse_args()
    
    if args.list_gpus:
        if torch.cuda.is_available():
            gpu_count = torch.cuda.device_count()
            print(f'Available GPUs: {gpu_count}')
            for i in range(gpu_count):
                print(f'GPU {i}: {torch.cuda.get_device_name(i)}')
        else:
            print('CUDA not available')
        exit(0)
    
    print("=" * 60)
    print("CITE-seq Protein Model Training")
    print("=" * 60)
    
    if args.gpu is not None:
        print(f"Using GPU: {args.gpu}")
    else:
        print("Using default GPU settings")
    
    results_df = main(gpu_id=args.gpu)



==> files/code/model_rna_adamson.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F
import numpy as np
import scanpy as sc
import scipy
import anndata
from torch.utils.data import Dataset, DataLoader, random_split
from sklearn.preprocessing import StandardScaler
from tqdm import tqdm
import os
import pandas as pd
from sklearn.metrics import r2_score
from scipy.stats import pearsonr
import optuna
import optuna.logging
import time
from datetime import datetime
import argparse
import warnings
from typing import Dict, List, Tuple, Optional, Union
import random
warnings.filterwarnings('ignore')

def print_log(message):
    print(f"[{time.strftime('%Y-%m-%d %H:%M:%S')}] {message}")

def set_global_seed(seed: int = 42):
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    if torch.cuda.is_available():
        torch.cuda.manual_seed_all(seed)

train_adata = None
test_adata = None
train_dataset = None
test_dataset = None
device = None
scaler = None
common_genes_info = None

class ControlPerturbedDataset(Dataset):
    def __init__(self, adata, perturbation_key='perturbation', scaler=None,
                 augment=False, is_train=True, common_genes_info=None, train_control_baseline=None):
        self.adata = adata
        self.perturbation_key = perturbation_key
        self.augment = augment
        self.is_train = is_train
        self.common_genes_info = common_genes_info
        self.train_control_baseline = train_control_baseline
        if common_genes_info is not None:
            if is_train:
                gene_idx = common_genes_info['train_idx']
            else:
                gene_idx = common_genes_info['test_idx']
            if scipy.sparse.issparse(adata.X):
                data = adata.X[:, gene_idx].toarray()
            else:
                data = adata.X[:, gene_idx]
        else:
            if scipy.sparse.issparse(adata.X):
                data = adata.X.toarray()
            else:
                data = adata.X
        data = np.maximum(data, 0)
        data = np.maximum(data, 1e-10)
        data_mean_before = np.mean(data)
        data_std_before = np.std(data)
        data_max_before = np.max(data)
        data_min_before = np.min(data)
        is_log1p_already = (data_max_before < 20.0 and data_min_before >= 0.0)
        is_standardized_already = (abs(data_mean_before) < 0.5 and 0.5 < data_std_before < 2.0)
        if not is_log1p_already:
            data = np.log1p(data)
        if scaler is None:
            if is_standardized_already:
                self.scaler = StandardScaler()
                self.scaler.mean_ = np.zeros(data.shape[1])
                self.scaler.scale_ = np.ones(data.shape[1])
                self.scaler.var_ = np.ones(data.shape[1])
                self.scaler.n_features_in_ = data.shape[1]
            else:
                self.scaler = StandardScaler()
                data = self.scaler.fit_transform(data)
        else:
            self.scaler = scaler
            if not is_standardized_already:
                data = self.scaler.transform(data)
        data = np.clip(data, -10, 10)
        data = data / 10.0
        self.original_expression_data = data.copy()
        self.expression_data = data
        self.n_genes = data.shape[1]
        self._create_control_perturbed_pairs()
        print_log(f"Dataset created: {len(self.pairs)} pairs, {self.expression_data.shape[1]} features")

    def _create_control_perturbed_pairs(self):
        perturbation_col = self.adata.obs[self.perturbation_key].astype(str)
        negctrl_mask = perturbation_col.str.contains('NegCtrl', case=False, na=False)
        lower_labels = perturbation_col.str.lower()
        exact_control_mask = (lower_labels == 'control')
        other_control_mask = perturbation_col.isin(['Control', 'ctrl', 'Ctrl', 'CONTROL'])
        contains_control_mask = perturbation_col.str.contains('control|ctrl', case=False, na=False)
        control_mask = exact_control_mask | negctrl_mask | other_control_mask | contains_control_mask
        control_indices = np.where(control_mask)[0]
        perturbed_indices = np.where(~control_mask)[0]
        print_log(f"Control samples: {len(control_indices)}")
        print_log(f"Perturbed samples: {len(perturbed_indices)}")
        if len(control_indices) == 0:
            unique_perturbations = perturbation_col.unique()[:10]
            print_log(f"DEBUG: Sample perturbation values: {unique_perturbations}")
            print_log("DEBUG: Attempting to find control samples with alternative patterns...")
        self.perturbation_names = list(perturbation_col.unique())
        self.perturbations = pd.get_dummies(perturbation_col).values.astype(np.float32)
        print_log(f"Perturbation dimension: {self.perturbations.shape[1]}")
        if len(control_indices) == 0:
            if self.is_train:
                raise ValueError(
                    "CRITICAL ERROR: Training set has NO control samples! "
                    "Control samples are REQUIRED for perturbation prediction. "
                    "Please ensure your training data includes control samples (labeled as 'control' or containing 'NegCtrl')."
                )
            else:
                if self.train_control_baseline is None:
                    raise ValueError(
                        "CRITICAL ERROR: Test set has no control samples AND no training control baseline provided! "
                        "This is required for unseen perturbation prediction. "
                        "Please ensure training set has control samples."
                    )
                else:
                    print_log("=" * 60)
                    print_log("Test set: No control samples found in test data.")
                    print_log("Using training set control baseline (CORRECT for unseen perturbation task).")
                    print_log("=" * 60)
                    self.avg_baseline = self.train_control_baseline
                    self.use_avg_baseline = True
        else:
            print_log(f"Using {len(control_indices)} true control samples as baseline")
            control_baseline = np.mean(self.expression_data[control_indices], axis=0)
            self.control_baseline = control_baseline
            self.use_avg_baseline = False
            self.avg_baseline = None
        self.pairs = []
        for i, perturbed_idx in enumerate(perturbed_indices):
            if self.use_avg_baseline:
                baseline_idx = -1
            else:
                available_controls = control_indices[control_indices != perturbed_idx]
                if len(available_controls) > 0:
                    if self.is_train:
                        baseline_idx = np.random.choice(available_controls)
                    else:
                        baseline_idx = available_controls[i % len(available_controls)]
                else:
                    if self.is_train:
                        baseline_idx = np.random.choice(control_indices)
                    else:
                        baseline_idx = control_indices[i % len(control_indices)]
            self.pairs.append({
                'baseline_idx': baseline_idx,
                'perturbed_idx': perturbed_idx,
                'perturbation': self.perturbations[perturbed_idx]
            })
        if len(control_indices) > 0 and len(perturbed_indices) > 0:
            for i, control_idx in enumerate(control_indices):
                if self.is_train:
                    target_idx = np.random.choice(perturbed_indices)
                else:
                    target_idx = perturbed_indices[i % len(perturbed_indices)]
                self.pairs.append({
                    'baseline_idx': control_idx,
                    'perturbed_idx': target_idx,
                    'perturbation': self.perturbations[target_idx]
                })
        elif len(control_indices) > 1:
            for i, control_idx in enumerate(control_indices):
                other_controls = control_indices[control_indices != control_idx]
                if len(other_controls) > 0:
                    if self.is_train:
                        baseline_idx = np.random.choice(other_controls)
                    else:
                        baseline_idx = other_controls[i % len(other_controls)]
                    self.pairs.append({
                        'baseline_idx': baseline_idx,
                        'perturbed_idx': control_idx,
                        'perturbation': self.perturbations[control_idx]
                    })
        print_log(f"Total pairs created: {len(self.pairs)}")

    def __len__(self):
        return len(self.pairs)

    def __getitem__(self, idx):
        pair = self.pairs[idx]
        if pair['baseline_idx'] == -1:
            x_control = self.avg_baseline.copy()
        else:
            x_control = self.expression_data[pair['baseline_idx']]
        x_perturbed = self.expression_data[pair['perturbed_idx']]
        pert = pair['perturbation']
        if pair['baseline_idx'] != -1 and pair['baseline_idx'] == pair['perturbed_idx']:
            print_log(f"WARNING: Found self-pair (baseline_idx == perturbed_idx). This should not happen!")
            if hasattr(self, 'avg_baseline') and self.avg_baseline is not None:
                x_control = self.avg_baseline.copy()
            else:
                x_control = self.expression_data[0].copy()
            x_perturbed = self.expression_data[pair['perturbed_idx']]
            pert = pair['perturbation']
        x_perturbed_original = self.original_expression_data[pair['perturbed_idx']]
        x_target_abs = x_perturbed_original
        if self.augment and self.is_train:
            noise = np.random.normal(0, 0.05, x_control.shape)
            x_control = x_control + noise
            mask = np.random.random(x_control.shape) > 0.05
            x_control = x_control * mask
        return (torch.FloatTensor(x_control),
                torch.FloatTensor(pert),
                torch.FloatTensor(x_target_abs))

    def get_pert_dim(self):
        return self.perturbations.shape[1]

class PerturbationEncoder(nn.Module):
    def __init__(self, pert_dim, hidden_dim, dropout=0.1):
        super().__init__()
        self.hidden_dim = hidden_dim
        self.pert_embedding = nn.Linear(pert_dim, hidden_dim)
        self.encoder = nn.Sequential(
            nn.LayerNorm(hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout),
            nn.Linear(hidden_dim, hidden_dim),
            nn.LayerNorm(hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout)
        )

    def forward(self, pert):
        pert_emb = self.pert_embedding(pert)
        output = self.encoder(pert_emb)
        return output

class StatePerturbationCrossAttention(nn.Module):
    def __init__(self, state_dim, pert_dim, hidden_dim, n_heads=8, dropout=0.1):
        super().__init__()
        assert hidden_dim % n_heads == 0, "hidden_dim must be divisible by n_heads"
        self.n_heads = n_heads
        self.head_dim = hidden_dim // n_heads
        self.hidden_dim = hidden_dim
        self.state_proj = nn.Linear(state_dim, hidden_dim)
        self.query_proj = nn.Linear(hidden_dim, hidden_dim)
        self.key_proj = nn.Linear(hidden_dim, hidden_dim)
        self.value_proj = nn.Linear(hidden_dim, hidden_dim)
        self.output_proj = nn.Linear(hidden_dim, hidden_dim)
        self.dropout = nn.Dropout(dropout)
        self.layer_norm = nn.LayerNorm(hidden_dim)
        self.scale = self.head_dim ** -0.5

    def forward(self, z_state, p_emb):
        batch_size = z_state.size(0)
        z_state_proj = self.state_proj(z_state).unsqueeze(1)
        p_emb_expanded = p_emb.unsqueeze(1)
        residual = z_state_proj
        Q = self.query_proj(z_state_proj).view(batch_size, 1, self.n_heads, self.head_dim).transpose(1, 2)
        K = self.key_proj(p_emb_expanded).view(batch_size, 1, self.n_heads, self.head_dim).transpose(1, 2)
        V = self.value_proj(p_emb_expanded).view(batch_size, 1, self.n_heads, self.head_dim).transpose(1, 2)
        scores = torch.matmul(Q, K.transpose(-2, -1)) * self.scale
        attn_weights = F.softmax(scores, dim=-1)
        attn_weights = self.dropout(attn_weights)
        attended = torch.matmul(attn_weights, V)
        attended = attended.transpose(1, 2).contiguous().view(batch_size, 1, self.hidden_dim)
        output = self.output_proj(attended)
        output = self.layer_norm(output + residual)
        return output.squeeze(1)

class GALAModel(nn.Module):
    def __init__(self, input_dim, output_dim, pert_dim, hidden_dim=256, n_layers=2, n_heads=8,
                 dropout=0.1, attention_dropout=0.1, ffn_dropout=0.1, activation='gelu'):
        super(GALAModel, self).__init__()
        self.input_dim = input_dim
        self.output_dim = output_dim
        self.pert_dim = pert_dim
        self.hidden_dim = hidden_dim
        self.n_heads = n_heads
        self.expression_encoder = nn.Sequential(
            nn.Linear(input_dim, hidden_dim),
            nn.LayerNorm(hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout),
            nn.Linear(hidden_dim, hidden_dim),
            nn.LayerNorm(hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout)
        )
        self.pert_encoder = PerturbationEncoder(
            pert_dim=pert_dim,
            hidden_dim=hidden_dim,
            dropout=attention_dropout
        )
        self.cross_attention = StatePerturbationCrossAttention(
            state_dim=hidden_dim,
            pert_dim=hidden_dim,
            hidden_dim=hidden_dim,
            n_heads=n_heads,
            dropout=attention_dropout
        )
        mlp_layers = []
        for _ in range(n_layers):
            mlp_layers.extend([
                nn.Linear(hidden_dim, hidden_dim * 2),
                nn.LayerNorm(hidden_dim * 2),
                nn.GELU() if activation == 'gelu' else nn.ReLU(),
                nn.Dropout(ffn_dropout),
                nn.Linear(hidden_dim * 2, hidden_dim),
                nn.LayerNorm(hidden_dim),
                nn.GELU() if activation == 'gelu' else nn.ReLU(),
                nn.Dropout(ffn_dropout)
            ])
        self.mlp = nn.Sequential(*mlp_layers) if mlp_layers else nn.Identity()
        self.output_head = nn.Sequential(
            nn.Linear(hidden_dim, hidden_dim),
            nn.LayerNorm(hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout),
            nn.Linear(hidden_dim, output_dim)
        )
        self.apply(self._init_weights)

    def _init_weights(self, module):
        if isinstance(module, nn.Linear):
            nn.init.xavier_uniform_(module.weight)
            if module.bias is not None:
                nn.init.zeros_(module.bias)
        elif isinstance(module, nn.LayerNorm):
            nn.init.ones_(module.weight)
            nn.init.zeros_(module.bias)

    def forward(self, x_control, pert):
        assert x_control.dim() == 2 and x_control.size(1) == self.input_dim, \
            f"Expected x_control shape [B, {self.input_dim}], got {x_control.shape}"
        z_state = self.expression_encoder(x_control)
        p_emb = self.pert_encoder(pert)
        h_int = self.cross_attention(z_state, p_emb)
        h_int = h_int + z_state
        x_trans = self.mlp(h_int)
        output = self.output_head(x_trans)
        return output

def train_model(model, train_loader, optimizer, scheduler, device, max_pert_dim=None):
    model.train()
    total_loss = 0
    for batch in tqdm(train_loader, desc="Training"):
        x_control, pert, x_target_abs = batch
        x_control, pert, x_target_abs = x_control.to(device), pert.to(device), x_target_abs.to(device)
        if max_pert_dim is not None and pert.shape[1] < max_pert_dim:
            pad_size = max_pert_dim - pert.shape[1]
            pert = F.pad(pert, (0, pad_size), mode='constant', value=0)
        optimizer.zero_grad()
        output = model(x_control, pert)
        loss = F.mse_loss(output, x_target_abs)
        loss.backward()
        torch.nn.utils.clip_grad_norm_(model.parameters(), max_norm=1.0)
        optimizer.step()
        scheduler.step()
        total_loss += loss.item()
    return total_loss / len(train_loader)

def calculate_detailed_metrics(pred, true, control_baseline=None, perturbations=None):
    n_samples, n_genes = true.shape
    mse = np.mean((pred - true) ** 2)
    pred_flat = pred.flatten()
    true_flat = true.flatten()
    if len(pred_flat) > 1 and np.std(pred_flat) > 1e-10 and np.std(true_flat) > 1e-10:
        pcc = pearsonr(true_flat, pred_flat)[0]
        if np.isnan(pcc):
            pcc = 0.0
    else:
        pcc = 0.0
    true_mean_vector = np.mean(true, axis=0)
    ss_res = np.sum((true - pred) ** 2)
    ss_tot = np.sum((true - true_mean_vector) ** 2)
    if ss_tot > 1e-10:
        r2 = 1.0 - (ss_res / ss_tot)
    else:
        r2 = 0.0
    if np.isnan(r2):
        r2 = 0.0
    if control_baseline is not None and control_baseline.shape[0] > 0:
        epsilon = 1e-8
        if perturbations is not None and len(perturbations) == n_samples:
            pert_indices = np.argmax(perturbations, axis=1)
            unique_perts = np.unique(pert_indices)
            mse_de_list = []
            pcc_de_list = []
            r2_de_list = []
            for pert_idx in unique_perts:
                pert_mask = pert_indices == pert_idx
                if np.sum(pert_mask) < 2:
                    continue
                true_pert = true[pert_mask]
                pred_pert = pred[pert_mask]
                true_mean_pert = np.mean(true_pert, axis=0)
                control_mean = np.mean(control_baseline, axis=0)
                lfc = np.log2((true_mean_pert + epsilon) / (control_mean + epsilon))
                lfc_abs = np.abs(lfc)
                K = min(20, n_genes)
                top_k_indices = np.argsort(lfc_abs)[-K:]
                de_mask = np.zeros(n_genes, dtype=bool)
                de_mask[top_k_indices] = True
                if np.any(de_mask):
                    true_de = true_pert[:, de_mask]
                    pred_de = pred_pert[:, de_mask]
                    mse_de_pert = np.mean((pred_de - true_de) ** 2)
                    pred_de_flat = pred_de.flatten()
                    true_de_flat = true_de.flatten()
                    if len(pred_de_flat) > 1 and np.std(pred_de_flat) > 1e-10 and np.std(true_de_flat) > 1e-10:
                        pcc_de_pert = pearsonr(true_de_flat, pred_de_flat)[0]
                        if np.isnan(pcc_de_pert):
                            pcc_de_pert = 0.0
                    else:
                        pcc_de_pert = 0.0
                    true_de_mean_vector = np.mean(true_de, axis=0)
                    ss_res_de = np.sum((true_de - pred_de) ** 2)
                    ss_tot_de = np.sum((true_de - true_de_mean_vector) ** 2)
                    if ss_tot_de > 1e-10:
                        r2_de_pert = 1.0 - (ss_res_de / ss_tot_de)
                    else:
                        r2_de_pert = 0.0
                    if np.isnan(r2_de_pert):
                        r2_de_pert = 0.0
                    mse_de_list.append(mse_de_pert)
                    pcc_de_list.append(pcc_de_pert)
                    r2_de_list.append(r2_de_pert)
            if len(mse_de_list) > 0:
                mse_de = np.mean(mse_de_list)
                pcc_de = np.mean(pcc_de_list)
                r2_de = np.mean(r2_de_list)
            else:
                mse_de = pcc_de = r2_de = np.nan
        else:
            mse_de = pcc_de = r2_de = np.nan
    else:
        std = np.std(true, axis=0)
        de_mask = np.abs(true - np.mean(true, axis=0)) > std
        if np.any(de_mask):
            de_genes_indices = np.where(np.any(de_mask, axis=0))[0]
            if len(de_genes_indices) > 0:
                true_de = true[:, de_genes_indices]
                pred_de = pred[:, de_genes_indices]
                mse_de = np.mean((pred_de - true_de) ** 2)
                pred_de_flat = pred_de.flatten()
                true_de_flat = true_de.flatten()
                if len(pred_de_flat) > 1 and np.std(pred_de_flat) > 1e-10 and np.std(true_de_flat) > 1e-10:
                    pcc_de = pearsonr(true_de_flat, pred_de_flat)[0]
                    if np.isnan(pcc_de):
                        pcc_de = 0.0
                else:
                    pcc_de = 0.0
                true_de_mean_vector = np.mean(true_de, axis=0)
                ss_res_de = np.sum((true_de - pred_de) ** 2)
                ss_tot_de = np.sum((true_de - true_de_mean_vector) ** 2)
                if ss_tot_de > 1e-10:
                    r2_de = 1.0 - (ss_res_de / ss_tot_de)
                else:
                    r2_de = 0.0
                if np.isnan(r2_de):
                    r2_de = 0.0
            else:
                mse_de = pcc_de = r2_de = np.nan
        else:
            mse_de = pcc_de = r2_de = np.nan
    return {
        'MSE': mse,
        'PCC': pcc,
        'R2': r2,
        'MSE_DE': mse_de,
        'PCC_DE': pcc_de,
        'R2_DE': r2_de
    }

def evaluate_model(model, test_loader, device, max_pert_dim=None, test_dataset=None):
    model.eval()
    total_loss = 0
    all_targets = []
    all_predictions = []
    all_controls = []
    all_perts = []
    with torch.no_grad():
        for batch in tqdm(test_loader, desc="Evaluating"):
            x_control, pert, x_target_abs = batch
            x_control, pert, x_target_abs = x_control.to(device), pert.to(device), x_target_abs.to(device)
            if max_pert_dim is not None and pert.shape[1] < max_pert_dim:
                pad_size = max_pert_dim - pert.shape[1]
                pert = F.pad(pert, (0, pad_size), mode='constant', value=0)
            output = model(x_control, pert)
            loss = F.mse_loss(output, x_target_abs)
            total_loss += loss.item()
            all_targets.append(x_target_abs.cpu().numpy())
            all_predictions.append(output.cpu().numpy())
            all_controls.append(x_control.cpu().numpy())
            all_perts.append(pert.cpu().numpy())
    all_targets = np.concatenate(all_targets, axis=0)
    all_predictions = np.concatenate(all_predictions, axis=0)
    all_controls = np.concatenate(all_controls, axis=0)
    all_perts = np.concatenate(all_perts, axis=0)
    r2 = r2_score(all_targets, all_predictions)
    if np.isnan(r2):
        r2 = 0.0
    pred_flat = all_predictions.flatten()
    true_flat = all_targets.flatten()
    if len(pred_flat) > 1 and np.std(pred_flat) > 1e-10 and np.std(true_flat) > 1e-10:
        pearson = pearsonr(true_flat, pred_flat)[0]
        if np.isnan(pearson):
            pearson = 0.0
    else:
        pearson = 0.0
    if test_dataset is not None and hasattr(test_dataset, 'control_baseline') and test_dataset.control_baseline is not None and not (hasattr(test_dataset, 'use_avg_baseline') and test_dataset.use_avg_baseline):
        control_baseline = test_dataset.control_baseline.reshape(1, -1) if test_dataset.control_baseline.ndim == 1 else test_dataset.control_baseline
    elif test_dataset is not None and hasattr(test_dataset, 'use_avg_baseline') and test_dataset.use_avg_baseline:
        control_baseline = None
    else:
        unique_controls = np.unique(all_controls, axis=0)
        if len(unique_controls) > 0:
            control_baseline = all_controls if len(all_controls) > 0 else None
        else:
            control_baseline = None
    detailed_metrics = calculate_detailed_metrics(all_predictions, all_targets, control_baseline=control_baseline, perturbations=all_perts)
    return {
        'loss': total_loss / len(test_loader),
        'r2': r2,
        'pearson': pearson,
        'MSE': detailed_metrics['MSE'],
        'PCC': detailed_metrics['PCC'],
        'R2': detailed_metrics['R2'],
        'MSE_DE': detailed_metrics['MSE_DE'],
        'PCC_DE': detailed_metrics['PCC_DE'],
        'R2_DE': detailed_metrics['R2_DE']
    }

def standardize_perturbation_encoding(train_dataset, test_dataset=None, test_perturbation_names=None):
    if test_dataset is not None:
        if hasattr(train_dataset, '_pert_encoding_standardized') and hasattr(test_dataset, '_pert_encoding_standardized'):
            if train_dataset._pert_encoding_standardized and test_dataset._pert_encoding_standardized:
                if train_dataset.perturbations.shape[1] == test_dataset.perturbations.shape[1]:
                    return train_dataset.perturbations.shape[1], sorted(list(set(train_dataset.perturbation_names + test_dataset.perturbation_names)))
        test_pert_names = test_dataset.perturbation_names
    elif test_perturbation_names is not None:
        if hasattr(train_dataset, '_pert_encoding_standardized') and train_dataset._pert_encoding_standardized:
            all_pert_names = set(train_dataset.perturbation_names + test_perturbation_names)
            actual_pert_dim = len(all_pert_names)
            if train_dataset.perturbations.shape[1] == actual_pert_dim:
                return actual_pert_dim, sorted(list(all_pert_names))
        test_pert_names = test_perturbation_names
    else:
        test_pert_names = []
    train_pert_dim = train_dataset.perturbations.shape[1]
    all_pert_names = set(train_dataset.perturbation_names + test_pert_names)
    all_pert_names = sorted(list(all_pert_names))
    train_pert_df = pd.DataFrame(train_dataset.adata.obs['perturbation'])
    train_pert_encoded = pd.get_dummies(train_pert_df['perturbation'])
    for pert_name in all_pert_names:
        if pert_name not in train_pert_encoded.columns:
            train_pert_encoded[pert_name] = 0
    train_pert_encoded = train_pert_encoded.reindex(
        columns=all_pert_names, fill_value=0)
    train_dataset.perturbations = train_pert_encoded.values.astype(np.float32)
    for i, pair in enumerate(train_dataset.pairs):
        pert_idx = pair['perturbed_idx']
        train_dataset.pairs[i]['perturbation'] = train_dataset.perturbations[pert_idx]
    if test_dataset is not None:
        test_pert_df = pd.DataFrame(test_dataset.adata.obs['perturbation'])
        test_pert_encoded = pd.get_dummies(test_pert_df['perturbation'])
        for pert_name in all_pert_names:
            if pert_name not in test_pert_encoded.columns:
                test_pert_encoded[pert_name] = 0
        test_pert_encoded = test_pert_encoded.reindex(
            columns=all_pert_names, fill_value=0)
        test_dataset.perturbations = test_pert_encoded.values.astype(np.float32)
        for i, pair in enumerate(test_dataset.pairs):
            pert_idx = pair['perturbed_idx']
            test_dataset.pairs[i]['perturbation'] = test_dataset.perturbations[pert_idx]
        test_dataset._pert_encoding_standardized = True
    actual_pert_dim = len(all_pert_names)
    train_dataset._pert_encoding_standardized = True
    print_log(
        f"Standardized perturbation encoding: {actual_pert_dim} dimensions")
    print_log(f"All perturbation types: {all_pert_names}")
    return actual_pert_dim, all_pert_names

def objective(trial):
    global train_adata, test_adata, train_dataset, test_dataset, device, scaler, common_genes_info
    n_hidden = trial.suggest_categorical('n_hidden', [256, 512, 1024])
    n_layers = trial.suggest_int('n_layers', 1, 3)
    n_heads = trial.suggest_categorical('n_heads', [4, 8])
    dropout = trial.suggest_float('dropout', 0.1, 0.3)
    attention_dropout = trial.suggest_float('attention_dropout', 0.1, 0.2)
    ffn_dropout = trial.suggest_float('ffn_dropout', 0.1, 0.2)
    learning_rate = trial.suggest_float('learning_rate', 1e-4, 1e-3, log=True)
    weight_decay = trial.suggest_float('weight_decay', 1e-5, 1e-4, log=True)
    batch_size = trial.suggest_categorical('batch_size', [32, 64, 128])
    scaler = StandardScaler()
    train_data = train_adata.X.toarray() if scipy.sparse.issparse(train_adata.X) else train_adata.X
    train_data = np.maximum(train_data, 0)
    train_data = np.maximum(train_data, 1e-10)
    train_data = np.log1p(train_data)
    train_data = scaler.fit_transform(train_data)
    train_data = np.clip(train_data, -10, 10)
    train_data = train_data / 10.0
    train_dataset = ControlPerturbedDataset(
        train_adata, scaler=scaler, augment=True, is_train=True, common_genes_info=common_genes_info)
    test_perturbation_names = list(test_adata.obs['perturbation'].unique())
    pert_dim, _ = standardize_perturbation_encoding(train_dataset, test_dataset=None, test_perturbation_names=test_perturbation_names)
    n_genes = train_dataset.n_genes
    print_log(f"Model input dim (full genes): {n_genes}, Model output dim (full genes): {n_genes}")
    model = GALAModel(
        input_dim=n_genes,
        output_dim=n_genes,
        pert_dim=pert_dim,
        hidden_dim=n_hidden,
        n_layers=n_layers,
        n_heads=n_heads,
        dropout=dropout,
        attention_dropout=attention_dropout,
        ffn_dropout=ffn_dropout
    ).to(device)
    optimizer = torch.optim.AdamW(
        model.parameters(),
        lr=learning_rate,
        weight_decay=weight_decay,
        betas=(0.9, 0.999)
    )
    train_size = int(0.8 * len(train_dataset))
    val_size = len(train_dataset) - train_size
    train_subset, val_subset = random_split(train_dataset, [train_size, val_size])
    train_loader = DataLoader(train_subset, batch_size=batch_size, shuffle=True)
    val_loader = DataLoader(val_subset, batch_size=batch_size, shuffle=False)
    scheduler = torch.optim.lr_scheduler.OneCycleLR(
        optimizer,
        max_lr=learning_rate,
        epochs=3,
        steps_per_epoch=len(train_loader),
        pct_start=0.1,
        anneal_strategy='cos'
    )
    best_val_loss = float('inf')
    patience = 3
    patience_counter = 0
    for epoch in tqdm(range(3), desc="Hyperparameter Trial"):
        train_loss = train_model(model, train_loader, optimizer, scheduler, device, max_pert_dim=pert_dim)
        val_metrics = evaluate_model(model, val_loader, device, max_pert_dim=pert_dim)
        val_loss = val_metrics['loss']
        if val_loss < best_val_loss:
            best_val_loss = val_loss
            patience_counter = 0
        else:
            patience_counter += 1
            if patience_counter >= patience:
                break
    return best_val_loss

def main(gpu_id=None):
    set_global_seed(42)
    global train_adata, test_adata, train_dataset, test_dataset, device, scaler, common_genes_info
    timestamp = datetime.now().strftime("%Y%m%d_%H%M%S")
    print_log(f'Training started at: {timestamp}')
    if torch.cuda.is_available():
        gpu_count = torch.cuda.device_count()
        print_log(f'Available GPUs: {gpu_count}')
        if gpu_id is not None:
            if gpu_id >= gpu_count:
                print_log(f'Warning: Specified GPU {gpu_id} does not exist, using GPU 0')
                gpu_id = 0
            device = torch.device(f'cuda:{gpu_id}')
            print_log(f'Using GPU {gpu_id}: {device}')
        else:
            device = torch.device('cuda:0')
            print_log(f'Using GPU 0: {device}')
    else:
        device = torch.device('cpu')
        print_log('CUDA not available, using CPU')
    print_log('Loading data...')
    train_path = "/datasets/AdamsonWeissman2016_train_processed.h5ad"
    test_path = "/datasets/AdamsonWeissman2016_test_processed.h5ad"
    if not os.path.exists(train_path) or not os.path.exists(test_path):
        raise FileNotFoundError(f"Data files not found: {train_path} or {test_path}")
    train_adata = sc.read_h5ad(train_path)
    test_adata = sc.read_h5ad(test_path)
    print_log(f'Training data shape: {train_adata.shape}')
    print_log(f'Test data shape: {test_adata.shape}')
    print_log("Processing gene set consistency...")
    train_genes = set(train_adata.var_names)
    test_genes = set(test_adata.var_names)
    common_genes = list(train_genes & test_genes)
    print_log(f"Training genes: {len(train_genes)}")
    print_log(f"Test genes: {len(test_genes)}")
    print_log(f"Common genes: {len(common_genes)}")
    common_genes.sort()
    train_gene_idx = [train_adata.var_names.get_loc(gene) for gene in common_genes]
    test_gene_idx = [test_adata.var_names.get_loc(gene) for gene in common_genes]
    if scipy.sparse.issparse(train_adata.X):
        train_data = train_adata.X[:, train_gene_idx].toarray()
    else:
        train_data = train_adata.X[:, train_gene_idx]
    train_data = np.maximum(train_data, 0)
    train_data = np.maximum(train_data, 1e-10)
    train_data = np.log1p(train_data)
    scaler = StandardScaler()
    train_data = scaler.fit_transform(train_data)
    train_data = np.clip(train_data, -10, 10)
    train_data = train_data / 10.0
    common_genes_info = {
        'genes': common_genes,
        'train_idx': train_gene_idx,
        'test_idx': test_gene_idx
    }
    train_dataset = ControlPerturbedDataset(
        train_adata,
        perturbation_key='perturbation',
        scaler=scaler,
        augment=True,
        is_train=True,
        common_genes_info=common_genes_info
    )
    train_control_baseline = None
    if hasattr(train_dataset, 'control_baseline') and train_dataset.control_baseline is not None:
        train_control_baseline = train_dataset.control_baseline
        print_log(f"Extracted training set control baseline (shape: {train_control_baseline.shape}) for test set")
    test_dataset = ControlPerturbedDataset(
        test_adata,
        perturbation_key='perturbation',
        scaler=scaler,
        augment=False,
        is_train=False,
        common_genes_info=common_genes_info,
        train_control_baseline=train_control_baseline
    )
    optuna.logging.set_verbosity(optuna.logging.WARNING)
    print_log("Starting hyperparameter optimization...")
    study = optuna.create_study(
        direction='minimize',
        sampler=optuna.samplers.TPESampler(seed=42)
    )
    study.optimize(objective, n_trials=50, show_progress_bar=True)
    best_params = study.best_params
    print_log("Training final model with best parameters...")
    train_dataset = ControlPerturbedDataset(
        train_adata,
        perturbation_key='perturbation',
        scaler=scaler,
        augment=True,
        is_train=True,
        common_genes_info=common_genes_info
    )
    train_control_baseline = None
    if hasattr(train_dataset, 'control_baseline') and train_dataset.control_baseline is not None:
        train_control_baseline = train_dataset.control_baseline
        print_log(f"Extracted training set control baseline (shape: {train_control_baseline.shape}) for test set")
    test_dataset = ControlPerturbedDataset(
        test_adata,
        perturbation_key='perturbation',
        scaler=scaler,
        augment=False,
        is_train=False,
        common_genes_info=common_genes_info,
        train_control_baseline=train_control_baseline
    )
    pert_dim, all_pert_names = standardize_perturbation_encoding(train_dataset, test_dataset)
    n_genes = train_dataset.n_genes
    print_log(f"Model input dim (full genes): {n_genes}, Model output dim (full genes): {n_genes}")
    model = GALAModel(
        input_dim=n_genes,
        output_dim=n_genes,
        pert_dim=pert_dim,
        hidden_dim=best_params['n_hidden'],
        n_layers=best_params['n_layers'],
        n_heads=best_params['n_heads'],
        dropout=best_params['dropout'],
        attention_dropout=best_params['attention_dropout'],
        ffn_dropout=best_params['ffn_dropout']
    ).to(device)
    optimizer = torch.optim.AdamW(
        model.parameters(),
        lr=best_params['learning_rate'],
        weight_decay=best_params['weight_decay'],
        betas=(0.9, 0.999)
    )
    train_size = int(0.8 * len(train_dataset))
    val_size = len(train_dataset) - train_size
    train_subset, val_subset = random_split(train_dataset, [train_size, val_size])
    train_loader = DataLoader(train_subset, batch_size=best_params['batch_size'], shuffle=True)
    val_loader = DataLoader(val_subset, batch_size=best_params['batch_size'], shuffle=False)
    scheduler = torch.optim.lr_scheduler.OneCycleLR(
        optimizer,
        max_lr=best_params['learning_rate'],
        epochs=200,
        steps_per_epoch=len(train_loader),
        pct_start=0.1,
        anneal_strategy='cos'
    )
    test_loader = DataLoader(test_dataset, batch_size=best_params['batch_size'], shuffle=False)
    print_log("Starting training...")
    best_loss = float('inf')
    best_model = None
    best_epoch = 0
    patience = 20
    patience_counter = 0
    for epoch in tqdm(range(200), desc="Training Epochs"):
        train_loss = train_model(model, train_loader, optimizer, scheduler, device,
                                max_pert_dim=pert_dim)
        val_metrics = evaluate_model(model, val_loader, device,
                                      max_pert_dim=pert_dim)
        print_log(f'Epoch {epoch+1}/200:')
        print_log(f'Train Loss: {train_loss:.4f}')
        print_log(f'Validation Loss: {val_metrics["loss"]:.4f}')
        if val_metrics["loss"] < best_loss:
            best_loss = val_metrics["loss"]
            best_epoch = epoch
            patience_counter = 0
            best_model = model.state_dict()
            torch.save({
                'epoch': epoch,
                'model_state_dict': model.state_dict(),
                'optimizer_state_dict': optimizer.state_dict(),
                'scheduler_state_dict': scheduler.state_dict(),
                'loss': best_loss,
                'metrics': val_metrics,
                'best_params': best_params,
                'scaler': scaler,
                'common_genes_info': common_genes_info,
                'perturbation_encoding': {
                    'pert_dim': pert_dim,
                    'all_pert_names': all_pert_names
                }
            }, f'adamson_weissman_best_model_{timestamp}.pt')
            print_log(f"Saved best model with validation loss: {best_loss:.4f}")
        else:
            patience_counter += 1
            if patience_counter >= patience:
                print_log(f'Early stopping at epoch {epoch+1}')
                break
    model.load_state_dict(best_model)
    print_log('Evaluating final model on test set...')
    test_metrics = evaluate_model(model, test_loader, device,
                                  max_pert_dim=pert_dim, test_dataset=test_dataset)
    best_params_str = str(best_params)
    if len(best_params_str) > 50:
        best_params_str = best_params_str[:50] + '...'
    results_df = pd.DataFrame({
        'Metric': ['MSE', 'PCC', 'R2', 'MSE_DE', 'PCC_DE', 'R2_DE'],
        'Value': [
            test_metrics["MSE"],
            test_metrics["PCC"],
            test_metrics["R2"],
            test_metrics["MSE_DE"],
            test_metrics["PCC_DE"],
            test_metrics["R2_DE"]
        ],
        'Best_Params': [best_params_str] * 6
    })
    results_df.to_csv(f'adamson_weissman_evaluation_results_{timestamp}.csv', index=False)
    print_log("\nFinal Evaluation Results:")
    print_log(results_df.to_string(index=False, float_format=lambda x: '{:.6f}'.format(x)))
    torch.save({
        'epoch': best_epoch,
        'model_state_dict': model.state_dict(),
        'optimizer_state_dict': optimizer.state_dict(),
        'scheduler_state_dict': scheduler.state_dict(),
        'loss': test_metrics["loss"],
        'metrics': test_metrics,
        'best_params': best_params,
        'evaluation_results': test_metrics,
        'scaler': scaler,
        'common_genes_info': common_genes_info,
        'perturbation_encoding': {
            'pert_dim': pert_dim,
            'all_pert_names': all_pert_names
        },
        'model_config': {
            'input_dim': n_genes,
            'output_dim': n_genes,
            'pert_dim': pert_dim,
            'hidden_dim': best_params['n_hidden'],
            'n_layers': best_params['n_layers'],
            'n_heads': best_params['n_heads'],
            'dropout': best_params['dropout'],
            'attention_dropout': best_params['attention_dropout'],
            'ffn_dropout': best_params['ffn_dropout']
        }
    }, f'adamson_weissman_final_model_{timestamp}.pt')
    print_log(f"Final model with evaluation results saved to: adamson_weissman_final_model_{timestamp}.pt")

if __name__ == "__main__":
    parser = argparse.ArgumentParser(description='GALA-Former Model: AdamsonWeissman2016')
    parser.add_argument('--gpu', type=int, default=None, help='GPU ID to use')
    args = parser.parse_args()
    print("=" * 60)
    print("GALA-Former Model Training for AdamsonWeissman2016")
    print("=" * 60)
    if args.gpu is not None:
        print(f"Using GPU: {args.gpu}")
    else:
        print("Using default GPU settings")
    main(gpu_id=args.gpu)



==> files/code/model_rna_cite_PapalexiSatija.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F
import numpy as np
import scanpy as sc
import scipy
import anndata
from torch.utils.data import Dataset, DataLoader, random_split
from sklearn.preprocessing import StandardScaler
from sklearn.decomposition import PCA
from tqdm import tqdm
import os
import pandas as pd
from sklearn.metrics import r2_score
from scipy.stats import pearsonr
import optuna
import optuna.logging
from IPython.display import display
import time
from datetime import datetime
import argparse
import warnings
import random
warnings.filterwarnings('ignore')
def print_log(message):
    print(f"[{time.strftime('%Y-%m-%d %H:%M:%S')}] {message}")

def set_global_seed(seed: int = 42):
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    if torch.cuda.is_available():
        torch.cuda.manual_seed_all(seed)
train_adata = None
test_adata = None
train_dataset = None
test_dataset = None
device = None
pca_model = None
scaler = None
class CITERNADataset(Dataset):
    def __init__(self, adata, perturbation_key='perturbation', scaler=None, pca_model=None,
                 pca_dim=128, fit_pca=False, augment=False, is_train=True, common_genes_info=None):
        self.adata = adata
        self.perturbation_key = perturbation_key
        self.augment = augment
        self.training = True
        self.pca_dim = pca_dim
        self.is_train = is_train
        self.common_genes_info = common_genes_info
        if common_genes_info is not None:
            if is_train:
                gene_idx = common_genes_info['train_idx']
            else:
                gene_idx = common_genes_info['test_idx']
            if scipy.sparse.issparse(adata.X):
                data = adata.X[:, gene_idx].toarray()
            else:
                data = adata.X[:, gene_idx]
        else:
            if scipy.sparse.issparse(adata.X):
                data = adata.X.toarray()
            else:
                data = adata.X
        data = np.maximum(data, 0)
        data = np.maximum(data, 1e-10)
        data_mean_before = np.mean(data)
        data_std_before = np.std(data)
        data_max_before = np.max(data)
        data_min_before = np.min(data)
        is_log1p_already = (data_max_before < 20.0 and data_min_before >= 0.0)
        is_standardized_already = (abs(data_mean_before) < 0.5 and 0.5 < data_std_before < 2.0)
        if not is_log1p_already:
            data = np.log1p(data)
        if scaler is None:
            if is_standardized_already:
                self.scaler = StandardScaler()
                self.scaler.mean_ = np.zeros(data.shape[1])
                self.scaler.scale_ = np.ones(data.shape[1])
                self.scaler.var_ = np.ones(data.shape[1])
                self.scaler.n_features_in_ = data.shape[1]
            else:
                self.scaler = StandardScaler()
                data = self.scaler.fit_transform(data)
        else:
            self.scaler = scaler
            if not is_standardized_already:
                data = self.scaler.transform(data)
        data = np.clip(data, -10, 10)
        data = data / 10.0
        self.original_expression_data = data.copy()
        self.expression_data = data
        self.n_genes = data.shape[1]
        self.pca = pca_model if pca_model is not None else None
        self.pca_dim = pca_dim if pca_model is not None else None
        self.perturbation_names = list(adata.obs[perturbation_key].unique())
        self.perturbations = pd.get_dummies(adata.obs[perturbation_key]).values
        print_log(
            f"{'train' if is_train else 'test'} set perturbation dimension: {self.perturbations.shape[1]}")
        self._create_baseline_perturbation_pairs()
    def _create_baseline_perturbation_pairs(self):
        perturbation_col = self.adata.obs[self.perturbation_key].astype(str)
        negctrl_mask = perturbation_col.str.contains('NegCtrl', case=False, na=False)
        lower_labels = perturbation_col.str.lower()
        exact_control_mask = (lower_labels == 'control')
        other_control_mask = perturbation_col.isin(['Control', 'ctrl', 'Ctrl', 'CONTROL'])
        contains_control_mask = perturbation_col.str.contains('control|ctrl', case=False, na=False)
        control_mask = exact_control_mask | negctrl_mask | other_control_mask | contains_control_mask
        control_indices = np.where(control_mask)[0]
        perturbed_mask = ~control_mask
        perturbed_indices = np.where(perturbed_mask)[0]
        print_log(f"Control samples: {len(control_indices)}")
        print_log(f"Perturbed samples: {len(perturbed_indices)}")
        if len(control_indices) == 0:
            if self.is_train:
                raise ValueError(
                    "CRITICAL ERROR: Training set has NO control samples! "
                    "Control samples are REQUIRED for perturbation prediction. "
                    "This model performs control -> perturbed prediction, NOT autoencoder. "
                    "Please ensure your training data includes control samples (labeled as 'control' or containing 'NegCtrl')."
                )
            else:
                raise ValueError(
                    "CRITICAL ERROR: Test set has NO control samples! "
                    "For unseen perturbation prediction, test set should use training set control baseline. "
                    "Please ensure training set has control samples."
                )
        self.pairs = []
        for i, perturbed_idx in enumerate(perturbed_indices):
            if self.is_train:
                baseline_idx = np.random.choice(control_indices)
            else:
                baseline_idx = control_indices[i % len(control_indices)]
            self.pairs.append({
                'baseline_idx': baseline_idx,
                'perturbed_idx': perturbed_idx,
                'perturbation': self.perturbations[perturbed_idx]
            })
        for i, control_idx in enumerate(control_indices):
            if len(perturbed_indices) > 0:
                if self.is_train:
                    target_idx = np.random.choice(perturbed_indices)
                else:
                    target_idx = perturbed_indices[i % len(perturbed_indices)]
                self.pairs.append({
                    'baseline_idx': control_idx,
                    'perturbed_idx': target_idx,
                    'perturbation': self.perturbations[target_idx]
                })
            else:
                alternative_controls = control_indices[control_indices != control_idx]
                if len(alternative_controls) > 0:
                    if self.is_train:
                        target_idx = np.random.choice(alternative_controls)
                    else:
                        target_idx = alternative_controls[i % len(alternative_controls)]
                    self.pairs.append({
                        'baseline_idx': control_idx,
                        'perturbed_idx': target_idx,
                        'perturbation': self.perturbations[target_idx]
                    })
        print_log(f"Total pairs created: {len(self.pairs)}")
    def __len__(self):
        return len(self.pairs)
    def __getitem__(self, idx):
        pair = self.pairs[idx]
        baseline_expr = self.expression_data[pair['baseline_idx']]
        perturbed_expr = self.original_expression_data[pair['perturbed_idx']]
        perturbation = pair['perturbation']
        # Target is now perturbed expression directly (not delta)
        target_expr = perturbed_expr
        if self.augment and self.training:
            noise = np.random.normal(0, 0.05, baseline_expr.shape)
            baseline_expr = baseline_expr + noise
            mask = np.random.random(baseline_expr.shape) > 0.05
            baseline_expr = baseline_expr * mask
            scale = np.random.uniform(0.95, 1.05)
            baseline_expr = baseline_expr * scale
        return (torch.FloatTensor(baseline_expr),
                torch.FloatTensor(perturbation),
                torch.FloatTensor(target_expr))
class PerturbationEmbedding(nn.Module):
    def __init__(self, pert_dim, emb_dim):
        super().__init__()
        self.embedding = nn.Linear(pert_dim, emb_dim)
        self.norm = nn.LayerNorm(emb_dim)
        self.dropout = nn.Dropout(0.1)
    def forward(self, pert):
        x = self.embedding(pert)
        x = self.norm(x)
        x = F.gelu(x)
        x = self.dropout(x)
        return x
class CITERNATransformerModel(nn.Module):
    def __init__(self, input_dim, output_dim, pert_dim, hidden_dim=512, n_layers=3, n_heads=8,
                 dropout=0.1, attention_dropout=0.1, ffn_dropout=0.1,
                 use_pert_emb=True, pert_emb_dim=64,
                 model_in_dim=128, bottleneck_dims=(2048, 512), use_bottleneck=True):
        super(CITERNATransformerModel, self).__init__()
        self.input_dim = input_dim
        self.output_dim = output_dim
        self.model_in_dim = model_in_dim
        self.pert_dim = pert_dim
        self.hidden_dim = hidden_dim
        self.use_pert_emb = use_pert_emb
        self.use_bottleneck = use_bottleneck
        if self.use_bottleneck:
            self.input_proj = nn.Sequential(
                nn.Linear(self.input_dim, bottleneck_dims[0]),
                nn.LayerNorm(bottleneck_dims[0]),
                nn.GELU(),
                nn.Dropout(0.1),
                nn.Linear(bottleneck_dims[0], bottleneck_dims[1]),
                nn.LayerNorm(bottleneck_dims[1]),
                nn.GELU(),
                nn.Dropout(0.1),
                nn.Linear(bottleneck_dims[1], self.model_in_dim),
                nn.LayerNorm(self.model_in_dim),
            )
        else:
            self.input_proj = nn.Sequential(
                nn.Linear(self.input_dim, self.model_in_dim),
                nn.LayerNorm(self.model_in_dim),
                nn.GELU()
            )
        self.expression_encoder = nn.Sequential(
            nn.Linear(self.model_in_dim, hidden_dim),
            nn.LayerNorm(hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout),
            nn.Linear(hidden_dim, hidden_dim),
            nn.LayerNorm(hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout)
        )
        if use_pert_emb:
            self.pert_encoder = PerturbationEmbedding(pert_dim, pert_emb_dim)
            pert_out_dim = pert_emb_dim
        else:
            self.pert_encoder = nn.Sequential(
                nn.Linear(pert_dim, hidden_dim),
                nn.LayerNorm(hidden_dim),
                nn.GELU(),
                nn.Dropout(dropout)
            )
            pert_out_dim = hidden_dim
        fusion_dim = hidden_dim + pert_out_dim
        self.fusion_dim = ((fusion_dim + n_heads - 1) // n_heads) * n_heads
        if self.fusion_dim != fusion_dim:
            self.fusion_proj = nn.Linear(fusion_dim, self.fusion_dim)
        else:
            self.fusion_proj = nn.Identity()

        # Split fusion features into multiple tokens for meaningful attention
        self.n_tokens = 8
        self.token_dim = ((self.fusion_dim // self.n_tokens + n_heads - 1) // n_heads) * n_heads
        self.token_proj = nn.Linear(self.fusion_dim, self.n_tokens * self.token_dim)

        # Learnable positional embeddings
        self.pos_embedding = nn.Parameter(torch.randn(1, self.n_tokens, self.token_dim) * 0.02)

        # Real transformer encoder layers
        encoder_layer = nn.TransformerEncoderLayer(
            d_model=self.token_dim,
            nhead=n_heads,
            dim_feedforward=self.token_dim * 4,
            dropout=ffn_dropout,
            activation='gelu',
            batch_first=True,
            norm_first=True
        )
        self.transformer = nn.TransformerEncoder(encoder_layer, num_layers=n_layers)

        # Project back from tokens to fusion dim
        self.token_unproj = nn.Linear(self.n_tokens * self.token_dim, self.fusion_dim)

        self.fusion = nn.Sequential(
            nn.Linear(self.fusion_dim, hidden_dim),
            nn.LayerNorm(hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout)
        )
        self.output = nn.Sequential(
            nn.Linear(hidden_dim, hidden_dim),
            nn.LayerNorm(hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout),
            nn.Linear(hidden_dim, output_dim)
        )
        self.perturbation_head = nn.Sequential(
            nn.Linear(hidden_dim, hidden_dim//2),
            nn.LayerNorm(hidden_dim//2),
            nn.GELU(),
            nn.Dropout(dropout),
            nn.Linear(hidden_dim//2, pert_dim)
        )
        self.apply(self._init_weights)
    def _init_weights(self, module):
        if isinstance(module, nn.Linear):
            nn.init.xavier_uniform_(module.weight)
            if module.bias is not None:
                nn.init.zeros_(module.bias)
        elif isinstance(module, nn.LayerNorm):
            nn.init.ones_(module.weight)
            nn.init.zeros_(module.bias)
    def forward(self, baseline_expr, pert):
        assert baseline_expr.dim() == 2 and baseline_expr.size(1) == self.input_dim, \
            f"Expected baseline_expr shape [B, {self.input_dim}], got {baseline_expr.shape}"
        batch_size = baseline_expr.size(0)
        baseline_expr_proj = self.input_proj(baseline_expr)
        expr_feat = self.expression_encoder(baseline_expr_proj)
        pert_feat = self.pert_encoder(pert)
        fusion_input = torch.cat([expr_feat, pert_feat], dim=1)
        fusion_input = self.fusion_proj(fusion_input)

        # Project and reshape into tokens: [batch, fusion_dim] -> [batch, n_tokens, token_dim]
        tokens = self.token_proj(fusion_input)
        tokens = tokens.view(batch_size, self.n_tokens, self.token_dim)

        # Add positional embeddings
        tokens = tokens + self.pos_embedding

        # Apply transformer encoder
        x_trans = self.transformer(tokens)

        # Flatten tokens and project back: [batch, n_tokens, token_dim] -> [batch, fusion_dim]
        x_trans = x_trans.view(batch_size, -1)
        x_trans = self.token_unproj(x_trans)

        fused = self.fusion(x_trans)
        output = self.output(fused)
        pert_pred = self.perturbation_head(fused)
        return output, pert_pred
def train_model(model, train_loader, optimizer, scheduler, device, aux_weight=0.1):
    model.train()
    total_loss = 0
    accumulation_steps = 4
    optimizer.zero_grad()
    for i, batch in enumerate(train_loader):
        baseline_expr, pert, target_expr = batch
        baseline_expr, pert, target_expr = baseline_expr.to(
            device), pert.to(device), target_expr.to(device)
        output, pert_pred = model(baseline_expr, pert)
        main_loss = F.mse_loss(output, target_expr)
        aux_loss = F.mse_loss(pert_pred, pert)
        loss = main_loss + aux_weight * aux_loss
        loss = loss / accumulation_steps
        loss.backward()
        if (i + 1) % accumulation_steps == 0:
            torch.nn.utils.clip_grad_norm_(model.parameters(), max_norm=1.0)
            optimizer.step()
            scheduler.step()
            optimizer.zero_grad()
        total_loss += loss.item() * accumulation_steps
    return total_loss / len(train_loader)
def evaluate_model(model, test_loader, device, aux_weight=0.1):
    model.eval()
    total_loss = 0
    all_targets = []
    all_predictions = []
    all_perts = []
    all_pert_preds = []
    with torch.no_grad():
        for batch in test_loader:
            baseline_expr, pert, target_expr = batch
            baseline_expr, pert, target_expr = baseline_expr.to(
                device), pert.to(device), target_expr.to(device)
            output, pert_pred = model(baseline_expr, pert)
            main_loss = F.mse_loss(output, target_expr)
            aux_loss = F.mse_loss(pert_pred, pert)
            loss = main_loss + aux_weight * aux_loss
            total_loss += loss.item()
            all_targets.append(target_expr.cpu().numpy())
            all_predictions.append(output.cpu().numpy())
            all_perts.append(pert.cpu().numpy())
            all_pert_preds.append(pert_pred.cpu().numpy())
    all_targets = np.concatenate(all_targets, axis=0)
    all_predictions = np.concatenate(all_predictions, axis=0)
    all_perts = np.concatenate(all_perts, axis=0)
    all_pert_preds = np.concatenate(all_pert_preds, axis=0)
    r2 = r2_score(all_targets, all_predictions)
    if np.isnan(r2):
        r2 = 0.0
    pred_flat = all_predictions.flatten()
    true_flat = all_targets.flatten()
    if len(pred_flat) > 1 and np.std(pred_flat) > 1e-10 and np.std(true_flat) > 1e-10:
        pearson = pearsonr(true_flat, pred_flat)[0]
        if np.isnan(pearson):
            pearson = 0.0
    else:
        pearson = 0.0
    pert_r2 = r2_score(all_perts, all_pert_preds)
    if np.isnan(pert_r2):
        pert_r2 = 0.0
    return {
        'loss': total_loss / len(test_loader),
        'r2': r2,
        'pearson': pearson,
        'pert_r2': pert_r2
    }
def calculate_metrics(pred, true, control_baseline=None, perturbations=None):
    n_samples, n_genes = true.shape
    mse = np.mean((pred - true) ** 2)
    pred_flat = pred.flatten()
    true_flat = true.flatten()
    if len(pred_flat) > 1 and np.std(pred_flat) > 1e-10 and np.std(true_flat) > 1e-10:
        pcc = pearsonr(true_flat, pred_flat)[0]
        if np.isnan(pcc):
            pcc = 0.0
    else:
        pcc = 0.0
    true_mean_overall = np.mean(true)
    ss_res = np.sum((true - pred) ** 2)
    ss_tot = np.sum((true - true_mean_overall) ** 2)
    if ss_tot > 1e-10:
        r2 = 1.0 - (ss_res / ss_tot)
    else:
        r2 = 0.0
    if np.isnan(r2):
        r2 = 0.0
    if control_baseline is not None and control_baseline.shape[0] > 0:
        epsilon = 1e-8
        if perturbations is not None and len(perturbations) == n_samples:
            pert_indices = np.argmax(perturbations, axis=1)
            unique_perts = np.unique(pert_indices)
            mse_de_list = []
            pcc_de_list = []
            r2_de_list = []
            for pert_idx in unique_perts:
                pert_mask = pert_indices == pert_idx
                if np.sum(pert_mask) < 2:
                    continue
                true_pert = true[pert_mask]
                pred_pert = pred[pert_mask]
                true_mean_pert = np.mean(true_pert, axis=0)
                control_mean = np.mean(control_baseline, axis=0)
                lfc = np.log2((true_mean_pert + epsilon) / (control_mean + epsilon))
                lfc_abs = np.abs(lfc)
                K = min(20, n_genes)
                top_k_indices = np.argsort(lfc_abs)[-K:]
                de_mask = np.zeros(n_genes, dtype=bool)
                de_mask[top_k_indices] = True
                if np.any(de_mask):
                    true_de = true_pert[:, de_mask]
                    pred_de = pred_pert[:, de_mask]
                    mse_de_pert = np.mean((pred_de - true_de) ** 2)
                    pred_de_flat = pred_de.flatten()
                    true_de_flat = true_de.flatten()
                    if len(pred_de_flat) > 1 and np.std(pred_de_flat) > 1e-10 and np.std(true_de_flat) > 1e-10:
                        pcc_de_pert = pearsonr(true_de_flat, pred_de_flat)[0]
                        if np.isnan(pcc_de_pert):
                            pcc_de_pert = 0.0
                    else:
                        pcc_de_pert = 0.0
                    true_de_mean_overall = np.mean(true_de)
                    ss_res_de = np.sum((true_de - pred_de) ** 2)
                    ss_tot_de = np.sum((true_de - true_de_mean_overall) ** 2)
                    if ss_tot_de > 1e-10:
                        r2_de_pert = 1.0 - (ss_res_de / ss_tot_de)
                    else:
                        r2_de_pert = 0.0
                    if np.isnan(r2_de_pert):
                        r2_de_pert = 0.0
                    mse_de_list.append(mse_de_pert)
                    pcc_de_list.append(pcc_de_pert)
                    r2_de_list.append(r2_de_pert)
            if len(mse_de_list) > 0:
                mse_de = np.mean(mse_de_list)
                pcc_de = np.mean(pcc_de_list)
                r2_de = np.mean(r2_de_list)
            else:
                mse_de = pcc_de = r2_de = np.nan
        else:
            mse_de = pcc_de = r2_de = np.nan
    else:
        std = np.std(true, axis=0)
        de_mask = np.abs(true - np.mean(true, axis=0)) > std
        if np.any(de_mask):
            mse_de = np.mean((pred[de_mask] - true[de_mask]) ** 2)
            de_genes_indices = np.where(np.any(de_mask, axis=0))[0]
            if len(de_genes_indices) > 0:
                true_de = true[:, de_genes_indices]
                pred_de = pred[:, de_genes_indices]
                pred_de_flat = pred_de.flatten()
                true_de_flat = true_de.flatten()
                if len(pred_de_flat) > 1 and np.std(pred_de_flat) > 1e-10 and np.std(true_de_flat) > 1e-10:
                    pcc_de = pearsonr(true_de_flat, pred_de_flat)[0]
                    if np.isnan(pcc_de):
                        pcc_de = 0.0
                else:
                    pcc_de = 0.0
            else:
                pcc_de = 0.0
            true_de_mean = np.mean(true[de_mask])
            ss_res_de = np.sum((pred[de_mask] - true[de_mask]) ** 2)
            ss_tot_de = np.sum((true[de_mask] - true_de_mean) ** 2)
            if ss_tot_de > 1e-10:
                r2_de = 1.0 - (ss_res_de / ss_tot_de)
            else:
                r2_de = 0.0
            if np.isnan(r2_de):
                r2_de = 0.0
        else:
            mse_de = pcc_de = r2_de = np.nan
    return {
        'MSE': mse,
        'PCC': pcc,
        'R2': r2,
        'MSE_DE': mse_de,
        'PCC_DE': pcc_de,
        'R2_DE': r2_de
    }
def standardize_perturbation_encoding(train_dataset, test_dataset=None, test_perturbation_names=None):
    if test_dataset is not None:
        if hasattr(train_dataset, '_pert_encoding_standardized') and hasattr(test_dataset, '_pert_encoding_standardized'):
            if train_dataset._pert_encoding_standardized and test_dataset._pert_encoding_standardized:
                if train_dataset.perturbations.shape[1] == test_dataset.perturbations.shape[1]:
                    return train_dataset.perturbations.shape[1], sorted(list(set(train_dataset.perturbation_names + test_dataset.perturbation_names)))
        test_pert_names = test_dataset.perturbation_names
    elif test_perturbation_names is not None:
        if hasattr(train_dataset, '_pert_encoding_standardized') and train_dataset._pert_encoding_standardized:
            all_pert_names = set(train_dataset.perturbation_names + test_perturbation_names)
            actual_pert_dim = len(all_pert_names)
            if train_dataset.perturbations.shape[1] == actual_pert_dim:
                return actual_pert_dim, sorted(list(all_pert_names))
        test_pert_names = test_perturbation_names
    else:
        test_pert_names = []
    train_pert_dim = train_dataset.perturbations.shape[1]
    all_pert_names = set(train_dataset.perturbation_names + test_pert_names)
    all_pert_names = sorted(list(all_pert_names))
    train_pert_df = pd.DataFrame(train_dataset.adata.obs['perturbation'])
    train_pert_encoded = pd.get_dummies(train_pert_df['perturbation'])
    for pert_name in all_pert_names:
        if pert_name not in train_pert_encoded.columns:
            train_pert_encoded[pert_name] = 0
    train_pert_encoded = train_pert_encoded.reindex(
        columns=all_pert_names, fill_value=0)
    train_dataset.perturbations = train_pert_encoded.values.astype(np.float32)
    for i, pair in enumerate(train_dataset.pairs):
        pert_idx = pair['perturbed_idx']
        train_dataset.pairs[i]['perturbation'] = train_dataset.perturbations[pert_idx]
    if test_dataset is not None:
        test_pert_df = pd.DataFrame(test_dataset.adata.obs['perturbation'])
        test_pert_encoded = pd.get_dummies(test_pert_df['perturbation'])
        for pert_name in all_pert_names:
            if pert_name not in test_pert_encoded.columns:
                test_pert_encoded[pert_name] = 0
        test_pert_encoded = test_pert_encoded.reindex(
            columns=all_pert_names, fill_value=0)
        test_dataset.perturbations = test_pert_encoded.values.astype(np.float32)
        for i, pair in enumerate(test_dataset.pairs):
            pert_idx = pair['perturbed_idx']
            test_dataset.pairs[i]['perturbation'] = test_dataset.perturbations[pert_idx]
        test_dataset._pert_encoding_standardized = True
    actual_pert_dim = len(all_pert_names)
    train_dataset._pert_encoding_standardized = True
    print_log(
        f"Standardized perturbation encoding: {actual_pert_dim} dimensions")
    print_log(f"All perturbation types: {all_pert_names}")
    return actual_pert_dim, all_pert_names
def objective(trial, timestamp):
    global train_dataset, test_dataset, device, pca_model, test_adata
    params = {
        'pca_dim': 128,
        'n_hidden': trial.suggest_int('n_hidden', 256, 1024, step=8),
        'n_layers': trial.suggest_int('n_layers', 2, 4),
        'n_heads': trial.suggest_categorical('n_heads', [4, 8]),
        'dropout': trial.suggest_float('dropout', 0.1, 0.3),
        'attention_dropout': trial.suggest_float('attention_dropout', 0.1, 0.2),
        'ffn_dropout': trial.suggest_float('ffn_dropout', 0.1, 0.2),
        'aux_weight': trial.suggest_float('aux_weight', 0.05, 0.15),
        'learning_rate': trial.suggest_float('learning_rate', 1e-4, 1e-3, log=True),
        'weight_decay': trial.suggest_float('weight_decay', 1e-5, 1e-4, log=True),
        'batch_size': trial.suggest_categorical('batch_size', [32, 64, 128]),
        'use_pert_emb': trial.suggest_categorical('use_pert_emb', [True, False]),
        'pert_emb_dim': trial.suggest_int('pert_emb_dim', 32, 128)
    }
    test_perturbation_names = list(test_adata.obs['perturbation'].unique())
    pert_dim, _ = standardize_perturbation_encoding(train_dataset, test_dataset=None, test_perturbation_names=test_perturbation_names)
    n_genes = train_dataset.n_genes
    print(f"Model input dim (full genes): {n_genes}, Model output dim (full genes): {n_genes}")
    model = CITERNATransformerModel(
        input_dim=n_genes,
        output_dim=n_genes,
        pert_dim=pert_dim,
        hidden_dim=params['n_hidden'],
        n_layers=params['n_layers'],
        n_heads=params['n_heads'],
        dropout=params['dropout'],
        attention_dropout=params['attention_dropout'],
        ffn_dropout=params['ffn_dropout'],
        use_pert_emb=params['use_pert_emb'],
        pert_emb_dim=params['pert_emb_dim']
    ).to(device)
    optimizer = torch.optim.AdamW(
        model.parameters(),
        lr=params['learning_rate'],
        weight_decay=params['weight_decay']
    )
    scheduler = torch.optim.lr_scheduler.CosineAnnealingWarmRestarts(
        optimizer, T_0=10, T_mult=2, eta_min=1e-6
    )
    train_size = int(0.8 * len(train_dataset))
    val_size = len(train_dataset) - train_size
    train_subset, val_subset = random_split(train_dataset, [train_size, val_size])
    train_loader = DataLoader(
        train_subset,
        batch_size=params['batch_size'],
        shuffle=True,
        num_workers=4,
        pin_memory=True
    )
    val_loader = DataLoader(
        val_subset,
        batch_size=params['batch_size'],
        shuffle=False,
        num_workers=4,
        pin_memory=True
    )
    best_val_loss = float('inf')
    patience = 15
    patience_counter = 0
    max_epochs = 150
    for epoch in range(max_epochs):
        model.train()
        train_loss = 0
        for batch in tqdm(train_loader, desc=f'Epoch {epoch+1}/{max_epochs}'):
            baseline_expr, pert, target_expr = batch
            baseline_expr, pert, target_expr = baseline_expr.to(
                device), pert.to(device), target_expr.to(device)
            optimizer.zero_grad()
            output, pert_pred = model(baseline_expr, pert)
            mse_loss = F.mse_loss(output, target_expr)
            pert_loss = F.mse_loss(pert_pred, pert)
            loss = mse_loss + params['aux_weight'] * pert_loss
            loss.backward()
            torch.nn.utils.clip_grad_norm_(model.parameters(), max_norm=1.0)
            optimizer.step()
            train_loss += loss.item()
        train_loss /= len(train_loader)
        model.eval()
        val_loss = 0
        with torch.no_grad():
            for batch in val_loader:
                baseline_expr, pert, target_expr = batch
                baseline_expr, pert, target_expr = baseline_expr.to(
                    device), pert.to(device), target_expr.to(device)
                output, pert_pred = model(baseline_expr, pert)
                mse_loss = F.mse_loss(output, target_expr)
                pert_loss = F.mse_loss(pert_pred, pert)
                loss = mse_loss + params['aux_weight'] * pert_loss
                val_loss += loss.item()
        val_loss /= len(val_loader)
        scheduler.step()
        if val_loss < best_val_loss:
            best_val_loss = val_loss
            patience_counter = 0
            torch.save(model.state_dict(),
                       f'best_rna_model_trial_{trial.number}_{timestamp}.pt')
        else:
            patience_counter += 1
            if patience_counter >= patience:
                print(f'Early stopping at epoch {epoch+1}')
                break
        if (epoch + 1) % 20 == 0:
            print(
                f'Epoch {epoch+1}/{max_epochs} - Train Loss: {train_loss:.4f} - Val Loss: {val_loss:.4f}')
    return best_val_loss
def evaluate_and_save_model(model, test_loader, device, save_path, common_genes_info=None, pca_model=None, scaler=None, best_params=None, all_pert_names=None):
    model.eval()
    all_predictions = []
    all_targets = []
    all_baselines = []
    all_perts = []
    with torch.no_grad():
        for batch in tqdm(test_loader, desc='Evaluating'):
            baseline_expr, pert, target_expr = batch
            baseline_expr, pert, target_expr = baseline_expr.to(
                device), pert.to(device), target_expr.to(device)
            output, _ = model(baseline_expr, pert)
            all_predictions.append(output.cpu().numpy())
            all_targets.append(target_expr.cpu().numpy())
            all_baselines.append(baseline_expr.cpu().numpy())
            all_perts.append(pert.cpu().numpy())
    all_predictions = np.concatenate(all_predictions, axis=0)
    all_targets = np.concatenate(all_targets, axis=0)
    all_baselines = np.concatenate(all_baselines, axis=0)
    all_perts = np.concatenate(all_perts, axis=0)
    control_baseline = all_baselines
    results = calculate_metrics(all_predictions, all_targets, control_baseline=control_baseline, perturbations=all_perts)
    torch.save({
        'model_state_dict': model.state_dict(),
        'evaluation_results': results,
        'predictions': all_predictions,
        'targets': all_targets,
        'baselines': all_baselines,
        'gene_names': common_genes_info['genes'] if common_genes_info is not None else None,
        'common_genes_info': common_genes_info,
        'pca_model': pca_model,
        'scaler': scaler,
        'best_params': best_params,
        'model_config': {
            'input_dim': model.input_dim,
            'pert_dim': model.pert_dim,
            'hidden_dim': getattr(model, 'hidden_dim', 512),
            'n_layers': getattr(model, 'n_layers', 3),
            'n_heads': getattr(model, 'n_heads', 8),
            'dropout': getattr(model, 'dropout', 0.1),
            'use_pert_emb': getattr(model, 'use_pert_emb', True)
        },
        'perturbation_encoding': {
            'pert_dim': model.pert_dim,
            'all_pert_names': all_pert_names
        }
    }, save_path)
    metrics_df = pd.DataFrame({
        'Metric': ['MSE', 'PCC', 'R2', 'MSE_DE', 'PCC_DE', 'R2_DE'],
        'Value': [results['MSE'], results['PCC'], results['R2'],
                  results['MSE_DE'], results['PCC_DE'], results['R2_DE']]
    })
    print_log("\nRNA Model Evaluation Results:")
    print_log(metrics_df.to_string(index=False,
          float_format=lambda x: '{:.6f}'.format(x)))
    print_log(f"\nModel and evaluation results saved to: {save_path}")
    return results
def main(gpu_id=None):
    set_global_seed(42)
    global train_adata, test_adata, train_dataset, test_dataset, device, pca_model, scaler
    timestamp = datetime.now().strftime("%Y%m%d_%H%M%S")
    print(f'RNA Model Training started at: {timestamp}')
    if torch.cuda.is_available():
        gpu_count = torch.cuda.device_count()
        print(f'Available GPUs: {gpu_count}')
        if gpu_id is not None:
            if gpu_id >= gpu_count:
                print(f'Warning: GPU {gpu_id} not available, using GPU 0')
                gpu_id = 0
            device = torch.device(f'cuda:{gpu_id}')
            print(f'Using GPU {gpu_id}: {device}')
        else:
            device = torch.device('cuda:0')
            print(f'Using default GPU 0: {device}')
    else:
        device = torch.device('cpu')
        print('CUDA not available, using CPU')
    print('Loading CITE-seq RNA data...')
    train_path = "./datasets/PapalexiSatija2021_train.h5ad"
    test_path = "./datasets/PapalexiSatija2021_test.h5ad"
    if not os.path.exists(train_path) or not os.path.exists(test_path):
        raise FileNotFoundError(
            f"Data files not found: {train_path} or {test_path}")
    train_adata = sc.read_h5ad(train_path)
    test_adata = sc.read_h5ad(test_path)
    print(f'Training data shape: {train_adata.shape}')
    print(f'Test data shape: {test_adata.shape}')
    print("Processing gene consistency...")
    train_genes = set(train_adata.var_names)
    test_genes = set(test_adata.var_names)
    common_genes = list(train_genes & test_genes)
    print(f"Training genes: {len(train_genes)}")
    print(f"Test genes: {len(test_genes)}")
    print(f"Common genes: {len(common_genes)}")
    common_genes.sort()
    train_gene_idx = [train_adata.var_names.get_loc(
        gene) for gene in common_genes]
    test_gene_idx = [test_adata.var_names.get_loc(
        gene) for gene in common_genes]
    pca_model = None
    if scipy.sparse.issparse(train_adata.X):
        train_data = train_adata.X[:, train_gene_idx].toarray()
    else:
        train_data = train_adata.X[:, train_gene_idx]
    train_data = np.maximum(train_data, 0)
    train_data = np.maximum(train_data, 1e-10)
    train_data = np.log1p(train_data)
    scaler = StandardScaler()
    train_data = scaler.fit_transform(train_data)
    train_data = np.clip(train_data, -10, 10)
    train_data = train_data / 10.0
    common_genes_info = {
        'genes': common_genes,
        'train_idx': train_gene_idx,
        'test_idx': test_gene_idx
    }
    train_dataset = CITERNADataset(
        train_adata,
        perturbation_key='perturbation',
        scaler=scaler,
        pca_model=None,
        pca_dim=128,
        fit_pca=False,
        augment=True,
        is_train=True,
        common_genes_info=common_genes_info
    )
    test_dataset = CITERNADataset(
        test_adata,
        perturbation_key='perturbation',
        scaler=scaler,
        pca_model=None,
        pca_dim=128,
        fit_pca=False,
        augment=False,
        is_train=False,
        common_genes_info=common_genes_info
    )
    pert_dim, all_pert_names = standardize_perturbation_encoding(train_dataset, test_dataset)
    optuna.logging.set_verbosity(optuna.logging.WARNING)
    study = optuna.create_study(
        direction='minimize',
        sampler=optuna.samplers.TPESampler(seed=42),
        pruner=optuna.pruners.MedianPruner(
            n_startup_trials=5,
            n_warmup_steps=5,
            interval_steps=1
        )
    )
    print('Starting hyperparameter optimization...')
    study.optimize(lambda trial: objective(trial, timestamp), n_trials=30)
    best_params = study.best_params
    n_genes = train_dataset.n_genes
    print(f"Model input dim (full genes): {n_genes}, Model output dim (full genes): {n_genes}")
    final_model = CITERNATransformerModel(
        input_dim=n_genes,
        output_dim=n_genes,
        pert_dim=pert_dim,
        hidden_dim=best_params['n_hidden'],
        n_layers=best_params['n_layers'],
        n_heads=best_params['n_heads'],
        dropout=best_params['dropout'],
        attention_dropout=best_params['attention_dropout'],
        ffn_dropout=best_params['ffn_dropout'],
        use_pert_emb=best_params['use_pert_emb'],
        pert_emb_dim=best_params['pert_emb_dim']
    ).to(device)
    train_size = int(0.8 * len(train_dataset))
    val_size = len(train_dataset) - train_size
    train_subset, val_subset = random_split(train_dataset, [train_size, val_size])
    train_loader = DataLoader(
        train_subset,
        batch_size=best_params['batch_size'],
        shuffle=True,
        num_workers=4,
        pin_memory=True
    )
    val_loader = DataLoader(
        val_subset,
        batch_size=best_params['batch_size'],
        shuffle=False,
        num_workers=4,
        pin_memory=True
    )
    test_loader = DataLoader(
        test_dataset,
        batch_size=best_params['batch_size'],
        shuffle=False,
        num_workers=4,
        pin_memory=True
    )
    optimizer = torch.optim.AdamW(
        final_model.parameters(),
        lr=best_params['learning_rate'],
        weight_decay=best_params['weight_decay']
    )
    scheduler = torch.optim.lr_scheduler.CosineAnnealingWarmRestarts(
        optimizer, T_0=10, T_mult=2, eta_min=1e-6
    )
    print('Training final RNA model...')
    best_loss = float('inf')
    best_model = None
    max_epochs = 200
    patience = 20
    patience_counter = 0
    for epoch in range(max_epochs):
        train_loss = train_model(final_model, train_loader, optimizer, scheduler, device,
                                 aux_weight=best_params['aux_weight'])
        val_metrics = evaluate_model(final_model, val_loader, device,
                                      aux_weight=best_params['aux_weight'])
        if (epoch + 1) % 20 == 0:
            print(f'Epoch {epoch+1}/{max_epochs}:')
            print(f'Training Loss: {train_loss:.4f}')
            print(f'Validation Loss: {val_metrics["loss"]:.4f}')
        if val_metrics["loss"] < best_loss:
            best_loss = val_metrics["loss"]
            patience_counter = 0
            best_model = final_model.state_dict()
            torch.save({
                'epoch': epoch,
                'model_state_dict': best_model,
                'optimizer_state_dict': optimizer.state_dict(),
                'scheduler_state_dict': scheduler.state_dict(),
                'loss': best_loss,
                'metrics': val_metrics,
                'best_params': best_params,
                'scaler': scaler,
                'common_genes_info': common_genes_info,
                'perturbation_encoding': {
                    'pert_dim': pert_dim,
                    'all_pert_names': all_pert_names
                }
            }, f'cite_rna_best_model_{timestamp}.pt')
            print(f"Saved best RNA model with validation loss: {best_loss:.4f}")
        else:
            patience_counter += 1
            if patience_counter >= patience:
                print(f'Early stopping at epoch {epoch+1}')
                break
    final_model.load_state_dict(best_model)
    print_log('Evaluating final RNA model on test set...')
    results = evaluate_and_save_model(final_model, test_loader, device,
                                      f'cite_rna_final_model_{timestamp}.pt',
                                      common_genes_info, pca_model, scaler, best_params, all_pert_names)
    
    best_params_str = str(best_params)
    if len(best_params_str) > 50:
        best_params_str = best_params_str[:50] + '...'
    results_df = pd.DataFrame({
        'Metric': ['MSE', 'PCC', 'R2', 'MSE_DE', 'PCC_DE', 'R2_DE'],
        'Value': [results['MSE'], results['PCC'], results['R2'],
                  results['MSE_DE'], results['PCC_DE'], results['R2_DE']],
        'Best_Params': [best_params_str] * 6
    })
    results_df.to_csv(
        f'cite_rna_evaluation_results_{timestamp}.csv', index=False)
    print_log("\nFinal Evaluation Results:")
    print_log(results_df.to_string(index=False, float_format=lambda x: '{:.6f}'.format(x)))
    return results_df
if __name__ == '__main__':
    parser = argparse.ArgumentParser(description='CITE-seq RNA Model Training')
    parser.add_argument('--gpu', type=int, default=None,
                        help='Specify GPU ID (0-7)')
    parser.add_argument('--list-gpus', action='store_true',
                        help='List available GPUs and exit')
    args = parser.parse_args()
    if args.list_gpus:
        if torch.cuda.is_available():
            gpu_count = torch.cuda.device_count()
            print(f'Available GPUs: {gpu_count}')
            for i in range(gpu_count):
                print(f'GPU {i}: {torch.cuda.get_device_name(i)}')
        else:
            print('CUDA not available')
        exit(0)
    print("=" * 60)
    print("CITE-seq RNA Model Training")
    print("=" * 60)
    if args.gpu is not None:
        print(f"Using GPU: {args.gpu}")
    else:
        print("Using default GPU settings")
    results_df = main(gpu_id=args.gpu)

==> files/code/model_rna_cytokines_SchiebingerLander.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F
import numpy as np
import scanpy as sc
import scipy
import anndata
from torch.utils.data import Dataset, DataLoader
from sklearn.preprocessing import StandardScaler
from tqdm import tqdm
import os
import pandas as pd
from scipy.stats import pearsonr
import time
from datetime import datetime
import argparse
import random
import copy


def print_log(message):
    print(f"[{time.strftime('%Y-%m-%d %H:%M:%S')}] {message}")


def set_global_seed(seed: int = 42):
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    if torch.cuda.is_available():
        torch.cuda.manual_seed_all(seed)


train_adata = None
train_dataset = None
test_dataset = None
device = None
pca_model = None
scaler = None


class CytokineTrajectoryDataset(Dataset):
    def __init__(self, adata, perturbation_key='perturbation', age_key='age',
                 scaler=None, pca_model=None, pca_dim=128, fit_pca=False,
                 augment=False, is_train=True, common_genes_info=None):
        self.adata = adata
        self.perturbation_key = perturbation_key
        self.age_key = age_key
        self.augment = augment
        self.is_train = is_train
        self.pca_dim = pca_dim
        self.common_genes_info = common_genes_info

        # ===== Gene subset & preprocessing =====
        if common_genes_info is not None:
            if is_train:
                gene_idx = common_genes_info['train_idx']
            else:
                gene_idx = common_genes_info['test_idx']
            if scipy.sparse.issparse(adata.X):
                data = adata.X[:, gene_idx].toarray()
            else:
                data = adata.X[:, gene_idx]
        else:
            if scipy.sparse.issparse(adata.X):
                data = adata.X.toarray()
            else:
                data = adata.X

        data = np.maximum(data, 0)
        data = np.maximum(data, 1e-10)

        data_mean_before = np.mean(data)
        data_std_before = np.std(data)
        data_max_before = np.max(data)
        data_min_before = np.min(data)

        is_log1p_already = (data_max_before < 20.0 and data_min_before >= 0.0)
        is_standardized_already = (
            abs(data_mean_before) < 0.5 and 0.5 < data_std_before < 2.0)

        if not is_log1p_already:
            data = np.log1p(data)

        if scaler is None:
            if is_standardized_already:
                self.scaler = StandardScaler()
                self.scaler.mean_ = np.zeros(data.shape[1])
                self.scaler.scale_ = np.ones(data.shape[1])
                self.scaler.var_ = np.ones(data.shape[1])
                self.scaler.n_features_in_ = data.shape[1]
            else:
                self.scaler = StandardScaler()
                data = self.scaler.fit_transform(data)
        else:
            self.scaler = scaler
            if not is_standardized_already:
                data = self.scaler.transform(data)

        data = np.clip(data, -10, 10)
        data = data / 10.0

        self.original_expression_data = data.copy()
        self.expression_data = data
        self.n_genes = data.shape[1]
        self.pca = pca_model if pca_model is not None else None
        self.pca_dim = pca_dim if pca_model is not None else None

        # ===== Perturbation encoding =====
        self.perturbation_names = [
            x for x in adata.obs[perturbation_key].unique() if pd.notnull(x)]
        self.perturbations = pd.get_dummies(
            adata.obs[perturbation_key]).values.astype(np.float32)
        print_log(
            f"{'Training' if is_train else 'Test/Val'} set perturbation dimension: {self.perturbations.shape[1]}")

        perturbation_labels = adata.obs[perturbation_key].astype(str).values
        perturbation_labels = np.array(perturbation_labels, dtype='U')
        lower_labels = np.char.lower(perturbation_labels)
        negctrl_mask = np.char.find(lower_labels, 'negctrl') >= 0
        control_mask = (lower_labels == 'control') | (
            lower_labels == 'ctrl') | negctrl_mask
        self._control_indices = np.where(control_mask)[0]
        self._non_control_indices = np.where(~control_mask)[0]
        self._control_set = set(self._control_indices.tolist())

        self._non_control_pert_names = [
            name for name in self.perturbation_names
            if name not in ['control', 'Control', 'ctrl', 'Ctrl']
            and 'negctrl' not in name.lower()
        ]

        if len(self._control_indices) == 0:
            if self.is_train:
                raise ValueError(
                    "CRITICAL ERROR: Training set has NO control samples! "
                    "Control samples are REQUIRED for perturbation prediction. "
                    "This model performs control -> perturbed prediction, NOT autoencoder. "
                    "Please ensure your training data includes control samples "
                    "(labeled as 'control' or containing 'NegCtrl')."
                )
            else:
                raise ValueError(
                    "CRITICAL ERROR: Evaluation set has NO control samples! "
                    "For unseen perturbation prediction, evaluation set should use training set control baseline. "
                    "Please ensure training set has control samples."
                )

        self.rng = np.random.RandomState(42)

        # ===== Time embeddings =====
        self.time_embeddings = self._encode_timepoints(adata.obs[age_key])
        print_log(
            f"{'Training' if is_train else 'Test/Val'} set time dimension: {self.time_embeddings.shape[1]}")

        # ? is_train=False ? dataset?val/test????? baseline-target pair
        if not self.is_train:
            self._create_fixed_pairs_for_test()

    def _encode_timepoints(self, timepoints):
        """
        Encode timepoints like 'D0', 'D2', 'iPSC' into a 3D embedding: [sin, cos, normalized].
        """
        time_mapping = {}
        unique_times = sorted(timepoints.unique())
        for raw_tp in unique_times:
            time_str = str(raw_tp)
            if time_str in ('iPSC', 'iPSCs'):
                time_mapping[time_str] = 20.0
            elif time_str.startswith('D'):
                try:
                    time_mapping[time_str] = float(time_str[1:])
                except Exception:
                    time_mapping[time_str] = 0.0
            else:
                time_mapping[time_str] = 0.0

        time_features = []
        for tp in timepoints:
            time_val = time_mapping[str(tp)]
            sin_time = np.sin(2 * np.pi * time_val / 20.0)
            cos_time = np.cos(2 * np.pi * time_val / 20.0)
            norm_time = time_val / 20.0
            time_features.append([sin_time, cos_time, norm_time])
        return np.array(time_features, dtype=np.float32)

    def _create_fixed_pairs_for_test(self):
        """
        For evaluation datasets, create deterministic (baseline_idx, target_idx) pairs.
        """
        n = len(self.adata)
        self.pairs = [None] * n
        for idx in range(n):
            if idx in self._control_set:
                baseline_idx = idx
                if len(self._non_control_pert_names) > 0 and len(self._non_control_indices) > 0:
                    target_idx = int(
                        self._non_control_indices[idx % len(self._non_control_indices)])
                else:
                    alternative_controls = self._control_indices[self._control_indices != idx]
                    if len(alternative_controls) > 0:
                        target_idx = int(
                            alternative_controls[idx % len(alternative_controls)])
                    else:
                        target_idx = idx
            else:
                if len(self._control_indices) > 0:
                    baseline_idx = int(
                        self._control_indices[idx % len(self._control_indices)])
                else:
                    baseline_idx = idx
                target_idx = idx
            self.pairs[idx] = (baseline_idx, target_idx)

    def __len__(self):
        return len(self.adata)

    def __getitem__(self, idx):
        x_current = self.expression_data[idx]
        pert = self.perturbations[idx]
        time_emb = self.time_embeddings[idx]

        if self.is_train:
            # ???????? baseline-target
            if idx in self._control_set:
                x_baseline = x_current
                if len(self._non_control_pert_names) > 0 and len(self._non_control_indices) > 0:
                    target_idx = int(self.rng.choice(
                        self._non_control_indices))
                    x_target = self.original_expression_data[target_idx]
                    pert_target = self.perturbations[target_idx]
                else:
                    alternative_controls = self._control_indices[self._control_indices != idx]
                    if len(alternative_controls) > 0:
                        target_idx = int(self.rng.choice(alternative_controls))
                        x_target = self.original_expression_data[target_idx]
                        pert_target = self.perturbations[target_idx]
                    else:
                        x_target = self.original_expression_data[idx]
                        pert_target = pert
            else:
                if len(self._control_indices) > 0:
                    baseline_idx = int(self.rng.choice(self._control_indices))
                    x_baseline = self.expression_data[baseline_idx]
                else:
                    x_baseline = x_current
                x_target = self.original_expression_data[idx]
                pert_target = pert
        else:
            # ??/???????? baseline-target pair
            baseline_idx, target_idx = self.pairs[idx]
            if baseline_idx == idx and idx in self._control_set:
                x_baseline = x_current
            else:
                x_baseline = self.expression_data[baseline_idx]
            x_target = self.original_expression_data[target_idx]
            if target_idx == idx:
                pert_target = pert
            else:
                pert_target = self.perturbations[target_idx]

        x_target_delta = x_target - x_baseline

        # ??????????
        if self.augment and self.is_train:
            noise = np.random.normal(0, 0.05, x_baseline.shape)
            x_baseline = x_baseline + noise
            mask = np.random.random(x_baseline.shape) > 0.05
            x_baseline = x_baseline * mask

        return (
            torch.FloatTensor(x_baseline),
            torch.FloatTensor(pert_target),
            torch.FloatTensor(time_emb),
            torch.FloatTensor(x_target_delta)
        )


class TrajectoryAwareEncoder(nn.Module):
    def __init__(self, input_dim, latent_dim, hidden_dim, time_dim=3):
        super().__init__()
        self.input_dim = input_dim
        self.latent_dim = latent_dim
        self.time_dim = time_dim

        self.input_proj = nn.Linear(input_dim, hidden_dim)
        self.time_embedding = nn.Linear(time_dim, hidden_dim)

        mlp_layers = []
        for _ in range(2):
            mlp_layers.extend([
                nn.Linear(hidden_dim, hidden_dim),
                nn.LayerNorm(hidden_dim),
                nn.GELU(),
                nn.Dropout(0.1)
            ])
        self.shared_backbone = nn.Sequential(
            *mlp_layers) if mlp_layers else nn.Identity()

        self.shared_mu = nn.Linear(hidden_dim, latent_dim // 2)
        self.shared_logvar = nn.Linear(hidden_dim, latent_dim // 2)
        self.condition_mu = nn.Linear(hidden_dim, latent_dim // 2)
        self.condition_logvar = nn.Linear(hidden_dim, latent_dim // 2)

    def forward(self, x, time_emb):
        x_proj = self.input_proj(x)               # [B, H]
        time_proj = self.time_embedding(time_emb)  # [B, H]
        fused = x_proj + time_proj
        encoded = self.shared_backbone(fused)

        shared_mu = self.shared_mu(encoded)
        shared_logvar = self.shared_logvar(encoded)
        condition_mu = self.condition_mu(encoded)
        condition_logvar = self.condition_logvar(encoded)

        shared_std = torch.exp(0.5 * shared_logvar)
        shared_eps = torch.randn_like(shared_std)
        shared_z = shared_mu + shared_eps * shared_std

        condition_std = torch.exp(0.5 * condition_logvar)
        condition_eps = torch.randn_like(condition_std)
        condition_z = condition_mu + condition_eps * condition_std

        z = torch.cat([shared_z, condition_z], dim=1)  # [B, latent_dim]
        return z, shared_mu, shared_logvar, condition_mu, condition_logvar


class PerturbationMixingModule(nn.Module):
    def __init__(self, latent_dim, pert_dim, hidden_dim=256):
        super().__init__()
        self.latent_dim = latent_dim
        self.pert_dim = pert_dim

        self.pert_embedding = nn.Linear(pert_dim, hidden_dim)
        self.mixing_layers = nn.ModuleList([
            nn.Sequential(
                nn.Linear(hidden_dim + latent_dim, hidden_dim),
                nn.LayerNorm(hidden_dim),
                nn.GELU(),
                nn.Dropout(0.1)
            ) for _ in range(3)
        ])
        self.output_proj = nn.Linear(hidden_dim, latent_dim)

    def forward(self, z, pert):
        pert_emb = self.pert_embedding(pert)   # [B, H]
        x = torch.cat([z, pert_emb], dim=1)    # [B, latent+H]

        for layer in self.mixing_layers:
            x = layer(x)
            x = torch.cat([z, x], dim=1)       # maintain [B, latent+H]

        mixed_features = x[:, self.latent_dim:]  # take the last H dims
        output = self.output_proj(mixed_features)  # [B, latent]
        return output


class GraphRegularizedDecoder(nn.Module):
    def __init__(self, latent_dim, output_dim, hidden_dim=512):
        super().__init__()
        self.latent_dim = latent_dim
        self.output_dim = output_dim

        self.decoder = nn.Sequential(
            nn.Linear(latent_dim, hidden_dim),
            nn.LayerNorm(hidden_dim),
            nn.GELU(),
            nn.Dropout(0.1),
            nn.Linear(hidden_dim, hidden_dim),
            nn.LayerNorm(hidden_dim),
            nn.GELU(),
            nn.Dropout(0.1),
            nn.Linear(hidden_dim, output_dim)
        )

        # Graph regularizer ??????????????? loss ???? delta_expr ????
        self.graph_regularizer = nn.Linear(output_dim, output_dim, bias=False)

    def forward(self, z):
        delta_expr = self.decoder(z)                  # [B, G]
        regularized = self.graph_regularizer(delta_expr)
        return delta_expr, regularized


class CytokineTrajectoryModel(nn.Module):
    def __init__(self, input_dim, output_dim, pert_dim, time_dim=3, latent_dim=128,
                 hidden_dim=512, model_in_dim=128, bottleneck_dims=(2048, 512),
                 use_bottleneck=True):
        super(CytokineTrajectoryModel, self).__init__()
        self.input_dim = input_dim
        self.output_dim = output_dim
        self.model_in_dim = model_in_dim
        self.pert_dim = pert_dim
        self.time_dim = time_dim
        self.latent_dim = latent_dim
        self.hidden_dim = hidden_dim
        self.use_bottleneck = use_bottleneck
        self.bottleneck_dims = bottleneck_dims

        if self.use_bottleneck:
            self.input_proj = nn.Sequential(
                nn.Linear(self.input_dim, bottleneck_dims[0]),
                nn.LayerNorm(bottleneck_dims[0]),
                nn.GELU(),
                nn.Dropout(0.1),
                nn.Linear(bottleneck_dims[0], bottleneck_dims[1]),
                nn.LayerNorm(bottleneck_dims[1]),
                nn.GELU(),
                nn.Dropout(0.1),
                nn.Linear(bottleneck_dims[1], self.model_in_dim),
                nn.LayerNorm(self.model_in_dim),
            )
        else:
            self.input_proj = nn.Sequential(
                nn.Linear(self.input_dim, self.model_in_dim),
                nn.LayerNorm(self.model_in_dim),
                nn.GELU()
            )

        self.encoder = TrajectoryAwareEncoder(
            input_dim=self.model_in_dim,
            latent_dim=latent_dim,
            hidden_dim=hidden_dim,
            time_dim=time_dim
        )

        self.perturbation_mixing = PerturbationMixingModule(
            latent_dim=latent_dim,
            pert_dim=pert_dim,
            hidden_dim=hidden_dim
        )

        self.decoder = GraphRegularizedDecoder(
            latent_dim=latent_dim,
            output_dim=output_dim,
            hidden_dim=hidden_dim
        )

        self.apply(self._init_weights)

    def _init_weights(self, module):
        if isinstance(module, nn.Linear):
            nn.init.xavier_uniform_(module.weight)
            if module.bias is not None:
                nn.init.zeros_(module.bias)
        elif isinstance(module, nn.LayerNorm):
            nn.init.ones_(module.weight)
            nn.init.zeros_(module.bias)

    def forward(self, x, pert, time_emb):
        assert x.dim() == 2 and x.size(1) == self.input_dim, \
            f"Expected x shape [B, {self.input_dim}], got {x.shape}"

        x_proj = self.input_proj(x)  # [B, model_in_dim]
        z, shared_mu, shared_logvar, condition_mu, condition_logvar = self.encoder(
            x_proj, time_emb)

        z_mixed = self.perturbation_mixing(z, pert)
        predicted_expr, regularized_expr = self.decoder(z_mixed)
        delta_expr = predicted_expr  # decoder output is already delta

        return {
            'predicted_expr': predicted_expr,
            'delta_expr': delta_expr,
            'regularized_expr': regularized_expr,
            'shared_mu': shared_mu,
            'shared_logvar': shared_logvar,
            'condition_mu': condition_mu,
            'condition_logvar': condition_logvar,
            'latent_z': z
        }


def train_model(model, train_loader, optimizer, scheduler, device,
                kl_weight=0.1, graph_weight=0.01):
    model.train()
    total_loss = 0.0
    accumulation_steps = 4
    optimizer.zero_grad()

    for i, batch in enumerate(tqdm(train_loader, desc="Training", leave=False)):
        x_baseline, pert, time_emb, x_target_delta = batch
        x_baseline = x_baseline.to(device)
        pert = pert.to(device)
        time_emb = time_emb.to(device)
        x_target_delta = x_target_delta.to(device)

        outputs = model(x_baseline, pert, time_emb)

        recon_loss = F.mse_loss(outputs['predicted_expr'], x_target_delta)

        shared_kl = -0.5 * torch.sum(
            1 + outputs['shared_logvar'] -
            outputs['shared_mu'].pow(2) -
            outputs['shared_logvar'].exp(), dim=1
        ).mean()

        condition_kl = -0.5 * torch.sum(
            1 + outputs['condition_logvar'] -
            outputs['condition_mu'].pow(2) -
            outputs['condition_logvar'].exp(), dim=1
        ).mean()

        kl_loss = shared_kl + condition_kl

        delta_expr = outputs['delta_expr']
        delta_mean = delta_expr.mean(dim=1, keepdim=True)
        laplacian_loss = torch.mean(
            (delta_expr - delta_mean).pow(2).sum(dim=1))
        graph_loss = laplacian_loss

        loss = recon_loss + kl_weight * kl_loss + graph_weight * graph_loss
        loss = loss / accumulation_steps
        loss.backward()

        if (i + 1) % accumulation_steps == 0:
            torch.nn.utils.clip_grad_norm_(model.parameters(), max_norm=1.0)
            optimizer.step()
            scheduler.step()
            optimizer.zero_grad()

        total_loss += loss.item() * accumulation_steps

    return total_loss / len(train_loader)


def evaluate_model(model, test_loader, device,
                   kl_weight=0.1, graph_weight=0.01):
    model.eval()
    total_loss = 0.0
    all_targets = []
    all_predictions = []

    with torch.no_grad():
        for batch in tqdm(test_loader, desc="Evaluating", leave=False):
            x_baseline, pert, time_emb, x_target_delta = batch
            x_baseline = x_baseline.to(device)
            pert = pert.to(device)
            time_emb = time_emb.to(device)
            x_target_delta = x_target_delta.to(device)

            outputs = model(x_baseline, pert, time_emb)

            recon_loss = F.mse_loss(outputs['predicted_expr'], x_target_delta)

            shared_kl = -0.5 * torch.sum(
                1 + outputs['shared_logvar'] -
                outputs['shared_mu'].pow(2) -
                outputs['shared_logvar'].exp(), dim=1
            ).mean()

            condition_kl = -0.5 * torch.sum(
                1 + outputs['condition_logvar'] -
                outputs['condition_mu'].pow(2) -
                outputs['condition_logvar'].exp(), dim=1
            ).mean()

            kl_loss = shared_kl + condition_kl

            delta_expr = outputs['delta_expr']
            delta_mean = delta_expr.mean(dim=1, keepdim=True)
            laplacian_loss = torch.mean(
                (delta_expr - delta_mean).pow(2).sum(dim=1))
            graph_loss = laplacian_loss

            loss = recon_loss + kl_weight * kl_loss + graph_weight * graph_loss
            total_loss += loss.item()

            x_target_abs = x_baseline + x_target_delta
            x_pred_abs = x_baseline + outputs['predicted_expr']
            all_targets.append(x_target_abs.cpu().numpy())
            all_predictions.append(x_pred_abs.cpu().numpy())

    all_targets = np.concatenate(all_targets, axis=0)
    all_predictions = np.concatenate(all_predictions, axis=0)

    true_mean_global = np.mean(all_targets)
    ss_res = np.sum((all_targets - all_predictions) ** 2)
    ss_tot = np.sum((all_targets - true_mean_global) ** 2)
    if ss_tot > 1e-10:
        r2 = 1.0 - (ss_res / ss_tot)
    else:
        r2 = 0.0
    if np.isnan(r2):
        r2 = 0.0

    pred_flat = all_predictions.flatten()
    true_flat = all_targets.flatten()
    if len(pred_flat) > 1 and np.std(pred_flat) > 1e-10 and np.std(true_flat) > 1e-10:
        pear = pearsonr(true_flat, pred_flat)[0]
        if np.isnan(pear):
            pear = 0.0
    else:
        pear = 0.0

    return {
        'loss': total_loss / len(test_loader),
        'r2': r2,
        'pearson': pear
    }


def calculate_detailed_metrics(pred, true, de_genes=None, control_baseline=None, perturbations=None):
    n_samples, n_genes = true.shape

    mse = np.mean((pred - true) ** 2)

    # global PCC
    true_mean_per_gene = np.mean(true, axis=0)
    pred_mean_per_gene = np.mean(pred, axis=0)
    true_centered = true - true_mean_per_gene
    pred_centered = pred - pred_mean_per_gene
    numerator = np.sum(true_centered * pred_centered)
    true_norm = np.sqrt(np.sum(true_centered ** 2))
    pred_norm = np.sqrt(np.sum(pred_centered ** 2))
    if true_norm > 1e-10 and pred_norm > 1e-10:
        pcc = numerator / (true_norm * pred_norm)
        if np.isnan(pcc):
            pcc = 0.0
    else:
        pcc = 0.0

    # global R2
    true_mean_vector = np.mean(true, axis=0)
    ss_res = np.sum((true - pred) ** 2)
    ss_tot = np.sum((true - true_mean_vector) ** 2)
    if ss_tot > 1e-10:
        r2 = 1.0 - (ss_res / ss_tot)
    else:
        r2 = 0.0
    if np.isnan(r2):
        r2 = 0.0

    # DE metrics
    if de_genes is not None:
        de_mask = np.zeros(n_genes, dtype=bool)
        de_mask[de_genes] = True
        if np.any(de_mask):
            mse_de = np.mean((pred[:, de_mask] - true[:, de_mask]) ** 2)
            true_de = true[:, de_mask]
            pred_de = pred[:, de_mask]

            true_de_mean_per_gene = np.mean(true_de, axis=0)
            pred_de_mean_per_gene = np.mean(pred_de, axis=0)
            true_de_centered = true_de - true_de_mean_per_gene
            pred_de_centered = pred_de - pred_de_mean_per_gene
            numerator_de = np.sum(true_de_centered * pred_de_centered)
            true_de_norm = np.sqrt(np.sum(true_de_centered ** 2))
            pred_de_norm = np.sqrt(np.sum(pred_de_centered ** 2))
            if true_de_norm > 1e-10 and pred_de_norm > 1e-10:
                pcc_de = numerator_de / (true_de_norm * pred_de_norm)
                if np.isnan(pcc_de):
                    pcc_de = 0.0
            else:
                pcc_de = 0.0

            true_de_mean_vector = np.mean(true_de, axis=0)
            ss_res_de = np.sum((true_de - pred_de) ** 2)
            ss_tot_de = np.sum((true_de - true_de_mean_vector) ** 2)
            if ss_tot_de > 1e-10:
                r2_de = 1.0 - (ss_res_de / ss_tot_de)
            else:
                r2_de = 0.0
            if np.isnan(r2_de):
                r2_de = 0.0
        else:
            mse_de = pcc_de = r2_de = np.nan
    elif control_baseline is not None and control_baseline.shape[0] > 0:
        epsilon = 1e-8
        if perturbations is not None and len(perturbations) == n_samples:
            pert_indices = np.argmax(perturbations, axis=1)
            unique_perts = np.unique(pert_indices)
            mse_de_list = []
            pcc_de_list = []
            r2_de_list = []

            for pert_idx in unique_perts:
                pert_mask = pert_indices == pert_idx
                if np.sum(pert_mask) < 2:
                    continue
                true_pert = true[pert_mask]
                pred_pert = pred[pert_mask]
                true_mean_pert = np.mean(true_pert, axis=0)
                control_mean = np.mean(control_baseline, axis=0)
                lfc = np.log2((true_mean_pert + epsilon) /
                              (control_mean + epsilon))
                lfc_abs = np.abs(lfc)
                K = min(20, n_genes)
                top_k_indices = np.argsort(lfc_abs)[-K:]
                de_mask = np.zeros(n_genes, dtype=bool)
                de_mask[top_k_indices] = True

                if np.any(de_mask):
                    true_de = true_pert[:, de_mask]
                    pred_de = pred_pert[:, de_mask]
                    mse_de_pert = np.mean((pred_de - true_de) ** 2)

                    true_de_mean_per_gene = np.mean(true_de, axis=0)
                    pred_de_mean_per_gene = np.mean(pred_de, axis=0)
                    true_de_centered = true_de - true_de_mean_per_gene
                    pred_de_centered = pred_de - pred_de_mean_per_gene
                    numerator_de = np.sum(true_de_centered * pred_de_centered)
                    true_de_norm = np.sqrt(np.sum(true_de_centered ** 2))
                    pred_de_norm = np.sqrt(np.sum(pred_de_centered ** 2))
                    if true_de_norm > 1e-10 and pred_de_norm > 1e-10:
                        pcc_de_pert = numerator_de / \
                            (true_de_norm * pred_de_norm)
                        if np.isnan(pcc_de_pert):
                            pcc_de_pert = 0.0
                    else:
                        pcc_de_pert = 0.0

                    true_de_mean_vector = np.mean(true_de, axis=0)
                    ss_res_de = np.sum((true_de - pred_de) ** 2)
                    ss_tot_de = np.sum((true_de - true_de_mean_vector) ** 2)
                    if ss_tot_de > 1e-10:
                        r2_de_pert = 1.0 - (ss_res_de / ss_tot_de)
                    else:
                        r2_de_pert = 0.0
                    if np.isnan(r2_de_pert):
                        r2_de_pert = 0.0

                    mse_de_list.append(mse_de_pert)
                    pcc_de_list.append(pcc_de_pert)
                    r2_de_list.append(r2_de_pert)

            if len(mse_de_list) > 0:
                mse_de = np.mean(mse_de_list)
                pcc_de = np.mean(pcc_de_list)
                r2_de = np.mean(r2_de_list)
            else:
                mse_de = pcc_de = r2_de = np.nan
        else:
            mse_de = pcc_de = r2_de = np.nan
    else:
        std = np.std(true, axis=0)
        de_mask = np.abs(true - np.mean(true, axis=0)) > std
        if np.any(de_mask):
            de_genes_indices = np.where(np.any(de_mask, axis=0))[0]
            if len(de_genes_indices) > 0:
                true_de = true[:, de_genes_indices]
                pred_de = pred[:, de_genes_indices]
                mse_de = np.mean((pred_de - true_de) ** 2)

                true_de_mean_per_gene = np.mean(true_de, axis=0)
                pred_de_mean_per_gene = np.mean(pred_de, axis=0)
                true_de_centered = true_de - true_de_mean_per_gene
                pred_de_centered = pred_de - pred_de_mean_per_gene
                numerator_de = np.sum(true_de_centered * pred_de_centered)
                true_de_norm = np.sqrt(np.sum(true_de_centered ** 2))
                pred_de_norm = np.sqrt(np.sum(pred_de_centered ** 2))
                if true_de_norm > 1e-10 and pred_de_norm > 1e-10:
                    pcc_de = numerator_de / (true_de_norm * pred_de_norm)
                    if np.isnan(pcc_de):
                        pcc_de = 0.0
                else:
                    pcc_de = 0.0

                true_de_mean_vector = np.mean(true_de, axis=0)
                ss_res_de = np.sum((true_de - pred_de) ** 2)
                ss_tot_de = np.sum((true_de - true_de_mean_vector) ** 2)
                if ss_tot_de > 1e-10:
                    r2_de = 1.0 - (ss_res_de / ss_tot_de)
                else:
                    r2_de = 0.0
                if np.isnan(r2_de):
                    r2_de = 0.0
            else:
                mse_de = pcc_de = r2_de = np.nan
        else:
            mse_de = pcc_de = r2_de = np.nan

    return {
        'MSE': mse,
        'PCC': pcc,
        'R2': r2,
        'MSE_DE': mse_de,
        'PCC_DE': pcc_de,
        'R2_DE': r2_de
    }


def evaluate_and_save_model(model, test_loader, device, save_path,
                            common_genes_info=None, pca_model=None, scaler=None, best_params=None):
    model.eval()
    all_predictions = []
    all_targets = []
    all_baselines = []
    all_perts = []

    with torch.no_grad():
        for batch in tqdm(test_loader, desc='Evaluating'):
            x_baseline, pert, time_emb, x_target_delta = batch
            x_baseline = x_baseline.to(device)
            pert = pert.to(device)
            time_emb = time_emb.to(device)
            x_target_delta = x_target_delta.to(device)

            outputs = model(x_baseline, pert, time_emb)
            x_target_abs = x_baseline + x_target_delta
            x_pred_abs = x_baseline + outputs['predicted_expr']

            all_predictions.append(x_pred_abs.cpu().numpy())
            all_targets.append(x_target_abs.cpu().numpy())
            all_baselines.append(x_baseline.cpu().numpy())
            all_perts.append(pert.cpu().numpy())

    all_predictions = np.concatenate(all_predictions, axis=0)
    all_targets = np.concatenate(all_targets, axis=0)
    all_baselines = np.concatenate(all_baselines, axis=0)
    all_perts = np.concatenate(all_perts, axis=0)

    control_baseline = all_baselines
    results = calculate_detailed_metrics(
        all_predictions,
        all_targets,
        control_baseline=control_baseline,
        perturbations=all_perts
    )

    torch.save({
        'model_state_dict': model.state_dict(),
        'evaluation_results': results,
        'predictions': all_predictions,
        'targets': all_targets,
        'baselines': all_baselines,
        'gene_names': common_genes_info['genes'] if common_genes_info is not None else None,
        'pca_model': pca_model,
        'scaler': scaler,
        'best_params': best_params,
        'model_config': {
            'input_dim': model.input_dim,
            'pert_dim': model.pert_dim,
            'time_dim': model.time_dim,
            'latent_dim': model.latent_dim,
            'hidden_dim': model.hidden_dim,
            'model_in_dim': model.model_in_dim,
            'bottleneck_dims': model.bottleneck_dims,
            'use_bottleneck': model.use_bottleneck
        }
    }, save_path)

    metrics_df = pd.DataFrame({
        'Metric': ['MSE', 'PCC', 'R2', 'MSE_DE', 'PCC_DE', 'R2_DE'],
        'Value': [results['MSE'], results['PCC'], results['R2'],
                  results['MSE_DE'], results['PCC_DE'], results['R2_DE']]
    })
    print("\nEvaluation Results:")
    print(metrics_df.to_string(index=False,
          float_format=lambda x: '{:.6f}'.format(x)))
    print(f"\nModel and evaluation results saved to: {save_path}")
    return results


def standardize_perturbation_encoding(*datasets):
    """
    ??? Dataset ?? one-hot ??????
    """
    if len(datasets) == 0:
        raise ValueError(
            "standardize_perturbation_encoding requires at least one dataset.")

    # ???? perturbation ??
    all_pert_names = set()
    for ds in datasets:
        all_pert_names.update(ds.perturbation_names)
    all_pert_names = sorted(list(all_pert_names))

    # ??? dataset ?? encode
    for ds in datasets:
        pert_df = pd.DataFrame(ds.adata.obs['perturbation'])
        pert_encoded = pd.get_dummies(pert_df['perturbation'])
        for name in all_pert_names:
            if name not in pert_encoded.columns:
                pert_encoded[name] = 0
        pert_encoded = pert_encoded.reindex(
            columns=all_pert_names, fill_value=0)
        ds.perturbations = pert_encoded.values.astype(np.float32)
        ds._pert_encoding_standardized = True

    actual_pert_dim = len(all_pert_names)
    print_log(
        f"Standardized perturbation encoding: {actual_pert_dim} dimensions")
    print_log(f"All perturbation types: {all_pert_names}")
    return actual_pert_dim, all_pert_names


def main(gpu_id=None):
    set_global_seed(42)
    global train_adata, train_dataset, test_dataset, device, pca_model, scaler

    timestamp = datetime.now().strftime("%Y%m%d_%H%M%S")
    print_log(f'Training started at: {timestamp}')

    # ===== Device =====
    if torch.cuda.is_available():
        gpu_count = torch.cuda.device_count()
        print_log(f'Available GPUs: {gpu_count}')
        if gpu_id is not None:
            if gpu_id >= gpu_count:
                print_log(
                    f'Warning: Specified GPU {gpu_id} does not exist, using GPU 0')
                gpu_id = 0
            device = torch.device(f'cuda:{gpu_id}')
            print_log(f'Using specified GPU {gpu_id}: {device}')
        else:
            device = torch.device('cuda:0')
            print_log(f'Using default GPU 0: {device}')
    else:
        device = torch.device('cpu')
        print_log('CUDA not available, using CPU')

    # ===== Load data =====
    print_log('Loading data...')
    train_path = "datasets/SchiebingerLander2019_train_processed_filtered2.h5ad"
    test_path = "datasets/SchiebingerLander2019_test_processed_filtered2.h5ad"

    if not os.path.exists(train_path) or not os.path.exists(test_path):
        raise FileNotFoundError(
            f"Data files not found: {train_path} or {test_path}")

    train_adata = sc.read_h5ad(train_path)
    test_adata = sc.read_h5ad(test_path)
    print_log(f'Training data shape: {train_adata.shape}')
    print_log(f'Test data shape: {test_adata.shape}')

    # ===== Common genes =====
    print_log("Processing gene set consistency...")
    train_genes = set(train_adata.var_names)
    test_genes = set(test_adata.var_names)
    common_genes = list(train_genes & test_genes)
    print_log(f"Training genes: {len(train_genes)}")
    print_log(f"Test genes: {len(test_genes)}")
    print_log(f"Common genes: {len(common_genes)}")

    common_genes.sort()
    train_gene_idx = [train_adata.var_names.get_loc(
        gene) for gene in common_genes]
    test_gene_idx = [test_adata.var_names.get_loc(
        gene) for gene in common_genes]

    pca_model = None
    if scipy.sparse.issparse(train_adata.X):
        train_data = train_adata.X[:, train_gene_idx].toarray()
    else:
        train_data = train_adata.X[:, train_gene_idx]

    # ?????? fit scaler?log1p ????????? transform ? Dataset ???
    train_data = np.maximum(train_data, 0)
    train_data = np.maximum(train_data, 1e-10)
    train_data = np.log1p(train_data)
    scaler = StandardScaler().fit(train_data)

    common_genes_info = {
        'genes': common_genes,
        'train_idx': train_gene_idx,
        'test_idx': test_gene_idx
    }

    # ===== ?? train / val =====
    n_train_cells = train_adata.n_obs
    indices = np.arange(n_train_cells)
    np.random.shuffle(indices)
    train_size = int(0.8 * n_train_cells)
    train_indices = indices[:train_size]
    val_indices = indices[train_size:]

    train_adata_train = train_adata[train_indices, :].copy()
    train_adata_val = train_adata[val_indices, :].copy()

    # ===== Build datasets =====
    train_dataset = CytokineTrajectoryDataset(
        train_adata_train,
        perturbation_key='perturbation',
        age_key='age',
        scaler=scaler,
        pca_model=None,
        pca_dim=128,
        fit_pca=False,
        augment=True,
        is_train=True,
        common_genes_info=common_genes_info
    )
    val_dataset = CytokineTrajectoryDataset(
        train_adata_val,
        perturbation_key='perturbation',
        age_key='age',
        scaler=scaler,
        pca_model=None,
        pca_dim=128,
        fit_pca=False,
        augment=False,     # ?????????
        is_train=False,    # ???? baseline-target pairing?test ???
        common_genes_info=common_genes_info
    )
    test_dataset = CytokineTrajectoryDataset(
        test_adata,
        perturbation_key='perturbation',
        age_key='age',
        scaler=scaler,
        pca_model=None,
        pca_dim=128,
        fit_pca=False,
        augment=False,
        is_train=False,
        common_genes_info=common_genes_info
    )

    # ===== ?? perturbation ?? =====
    pert_dim, _ = standardize_perturbation_encoding(
        train_dataset, val_dataset, test_dataset)

    n_genes = train_dataset.n_genes
    print_log(
        f"Model input dim (full genes): {n_genes}, Model output dim (full genes): {n_genes}")

    model = CytokineTrajectoryModel(
        input_dim=n_genes,
        output_dim=n_genes,
        pert_dim=pert_dim,
        time_dim=3,
        latent_dim=128,
        hidden_dim=512
    ).to(device)

    # ===== DataLoaders =====
    train_loader = DataLoader(
        train_dataset,
        batch_size=64,
        shuffle=True,
        num_workers=4,
        pin_memory=True
    )
    val_loader = DataLoader(
        val_dataset,
        batch_size=64,
        shuffle=False,
        num_workers=4,
        pin_memory=True
    )
    test_loader = DataLoader(
        test_dataset,
        batch_size=64,
        shuffle=False,
        num_workers=4,
        pin_memory=True
    )

    optimizer = torch.optim.AdamW(
        model.parameters(),
        lr=5e-3,
        weight_decay=1e-4
    )
    scheduler = torch.optim.lr_scheduler.CosineAnnealingWarmRestarts(
        optimizer,
        T_0=10,
        T_mult=2,
        eta_min=1e-6
    )

    best_params = {
        'input_dim': n_genes,
        'output_dim': n_genes,
        'pert_dim': pert_dim,
        'time_dim': 3,
        'latent_dim': 128,
        'hidden_dim': 512,
        'learning_rate': 5e-3,
        'weight_decay': 1e-4,
        'batch_size': 64
    }

    print_log('Training model...')
    best_loss = float('inf')
    best_model_state = None
    max_epochs = 100
    patience = 15
    patience_counter = 0

    for epoch in range(max_epochs):
        train_loss = train_model(
            model, train_loader, optimizer, scheduler, device)
        val_metrics = evaluate_model(model, val_loader, device)

        if (epoch + 1) % 10 == 0:
            print_log(f'Epoch {epoch + 1}/{max_epochs}:')
            print_log(f'Training Loss: {train_loss:.4f}')
            print_log(f'Validation Loss: {val_metrics["loss"]:.4f}')

        if val_metrics["loss"] < best_loss:
            best_loss = val_metrics["loss"]
            patience_counter = 0
            best_model_state = copy.deepcopy(model.state_dict())
            torch.save({
                'epoch': epoch,
                'model_state_dict': best_model_state,
                'optimizer_state_dict': optimizer.state_dict(),
                'scheduler_state_dict': scheduler.state_dict(),
                'loss': best_loss,
                'metrics': val_metrics,
                'best_params': best_params
            }, f'cytokines_best_model_{timestamp}.pt')
            print_log(
                f"Saved best model with validation loss: {best_loss:.4f}")
        else:
            patience_counter += 1
            if patience_counter >= patience:
                print_log(f'Early stopping at epoch {epoch + 1}')
                break

    if best_model_state is not None:
        model.load_state_dict(best_model_state)

    print_log('Evaluating final model on test set...')
    results = evaluate_and_save_model(
        model,
        test_loader,
        device,
        f'cytokines_final_model_{timestamp}.pt',
        common_genes_info,
        pca_model,
        scaler,
        best_params
    )

    best_params_str = str(best_params)
    if len(best_params_str) > 50:
        best_params_str = best_params_str[:50] + '...'

    results_df = pd.DataFrame({
        'Metric': ['MSE', 'PCC', 'R2', 'MSE_DE', 'PCC_DE', 'R2_DE'],
        'Value': [results['MSE'], results['PCC'], results['R2'],
                  results['MSE_DE'], results['PCC_DE'], results['R2_DE']],
        'Best_Params': [best_params_str] * 6
    })
    results_df.to_csv(
        f'cytokines_evaluation_results_{timestamp}.csv', index=False)
    print_log("\nFinal Evaluation Results:")
    print_log(results_df.to_string(
        index=False, float_format=lambda x: '{:.6f}'.format(x)))
    return results_df


if __name__ == '__main__':
    parser = argparse.ArgumentParser(
        description='Cytokine Trajectory Model Training')
    parser.add_argument('--gpu', type=int, default=None,
                        help='Specify GPU ID to use (e.g., --gpu 0 for GPU 0, --gpu 1 for GPU 1)')
    parser.add_argument('--list-gpus', action='store_true',
                        help='List all available GPUs and exit')
    args = parser.parse_args()

    if args.list_gpus:
        if torch.cuda.is_available():
            gpu_count = torch.cuda.device_count()
            print(f'Available GPUs: {gpu_count}')
            for i in range(gpu_count):
                print(f'GPU {i}: {torch.cuda.get_device_name(i)}')
        else:
            print('CUDA not available')
        exit(0)

    print("=" * 60)
    print("Cytokine Trajectory Model Training")
    print("=" * 60)

    if args.gpu is not None:
        print(f"Using specified GPU: {args.gpu}")
    else:
        print("Using default GPU settings")

    results_df = main(gpu_id=args.gpu)


==> files/code/model_rna_norman.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F
import numpy as np
import scanpy as sc
import scipy
import anndata
from torch.utils.data import Dataset, DataLoader, random_split
from sklearn.preprocessing import StandardScaler
from tqdm import tqdm
import os
import pandas as pd
from sklearn.metrics import r2_score
from scipy.stats import pearsonr
import optuna
import optuna.logging
import time
from datetime import datetime
import argparse
import warnings
from typing import Dict, List, Tuple, Optional, Union
import random
warnings.filterwarnings('ignore')
def print_log(message):
    print(f"[{time.strftime('%Y-%m-%d %H:%M:%S')}] {message}")

def set_global_seed(seed: int = 42):
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    if torch.cuda.is_available():
        torch.cuda.manual_seed_all(seed)
train_adata = None
test_adata = None
train_dataset = None
test_dataset = None
device = None
scaler = None
common_genes_info = None
class ControlPerturbedDataset(Dataset):
    def __init__(self, adata, perturbation_key='perturbation', scaler=None,
                 augment=False, is_train=True, common_genes_info=None, train_control_baseline=None):
        self.adata = adata
        self.perturbation_key = perturbation_key
        self.augment = augment
        self.is_train = is_train
        self.common_genes_info = common_genes_info
        self.train_control_baseline = train_control_baseline  
        if common_genes_info is not None:
            if is_train:
                gene_idx = common_genes_info['train_idx']
            else:
                gene_idx = common_genes_info['test_idx']
            if scipy.sparse.issparse(adata.X):
                data = adata.X[:, gene_idx].toarray()
            else:
                data = adata.X[:, gene_idx]
        else:
            if scipy.sparse.issparse(adata.X):
                data = adata.X.toarray()
            else:
                data = adata.X
        data = np.maximum(data, 0)
        data = np.maximum(data, 1e-10)
        data_mean_before = np.mean(data)
        data_std_before = np.std(data)
        data_max_before = np.max(data)
        data_min_before = np.min(data)
        is_log1p_already = (data_max_before < 20.0 and data_min_before >= 0.0)
        is_standardized_already = (abs(data_mean_before) < 0.5 and 0.5 < data_std_before < 2.0)
        if not is_log1p_already:
            data = np.log1p(data)
        if scaler is None:
            if is_standardized_already:
                self.scaler = StandardScaler()
                self.scaler.mean_ = np.zeros(data.shape[1])
                self.scaler.scale_ = np.ones(data.shape[1])
                self.scaler.var_ = np.ones(data.shape[1])
                self.scaler.n_features_in_ = data.shape[1]
            else:
                self.scaler = StandardScaler()
                data = self.scaler.fit_transform(data)
        else:
            self.scaler = scaler
            if not is_standardized_already:
                data = self.scaler.transform(data)
        data = np.clip(data, -10, 10)
        data = data / 10.0
        self.original_expression_data = data.copy()
        self.expression_data = data
        self.n_genes = data.shape[1]
        self._create_control_perturbed_pairs()
        print_log(f"Dataset created: {len(self.pairs)} pairs, {self.expression_data.shape[1]} features")
    def _create_control_perturbed_pairs(self):
        perturbation_col = self.adata.obs[self.perturbation_key].astype(str)        
        negctrl_mask = perturbation_col.str.contains('NegCtrl', case=False, na=False)    
        lower_labels = perturbation_col.str.lower()
        exact_control_mask = (lower_labels == 'control') 
        other_control_mask = perturbation_col.isin(['Control', 'ctrl', 'Ctrl', 'CONTROL'])
        contains_control_mask = perturbation_col.str.contains('control|ctrl', case=False, na=False)
        control_mask = exact_control_mask | negctrl_mask | other_control_mask | contains_control_mask
        control_indices = np.where(control_mask)[0]
        perturbed_indices = np.where(~control_mask)[0]
        print_log(f"Control samples: {len(control_indices)}")
        print_log(f"Perturbed samples: {len(perturbed_indices)}")
        if len(control_indices) == 0:
            unique_perturbations = perturbation_col.unique()[:10]  
            print_log(f"DEBUG: Sample perturbation values: {unique_perturbations}")
            print_log("DEBUG: Attempting to find control samples with alternative patterns...")
        self.perturbation_names = list(perturbation_col.unique())
        self.perturbations = pd.get_dummies(perturbation_col).values.astype(np.float32)
        print_log(f"Perturbation dimension: {self.perturbations.shape[1]}")
        if len(control_indices) == 0:
            if self.is_train:     
                raise ValueError(
                    "CRITICAL ERROR: Training set has NO control samples! "
                    "Control samples are REQUIRED for perturbation prediction. "
                    "Please ensure your training data includes control samples (labeled as 'control' or containing 'NegCtrl')."
                )
            else:
                if self.train_control_baseline is None:
                    raise ValueError(
                        "CRITICAL ERROR: Test set has no control samples AND no training control baseline provided! "
                        "This is required for unseen perturbation prediction. "
                        "Please ensure training set has control samples."
                    )
                else:
                    print_log("=" * 60)
                    print_log("Test set: No control samples found in test data.")
                    print_log("Using training set control baseline (CORRECT for unseen perturbation task).")
                    print_log("=" * 60)
                    self.avg_baseline = self.train_control_baseline
                    self.use_avg_baseline = True
        else:
            print_log(f"Using {len(control_indices)} true control samples as baseline")
            control_baseline = np.mean(self.expression_data[control_indices], axis=0)
            self.control_baseline = control_baseline  
            self.use_avg_baseline = False
            self.avg_baseline = None
        self.pairs = []
        for i, perturbed_idx in enumerate(perturbed_indices):
            if self.use_avg_baseline:
                baseline_idx = -1
            else:
                available_controls = control_indices[control_indices != perturbed_idx]
                if len(available_controls) > 0:
                    if self.is_train:
                        baseline_idx = np.random.choice(available_controls)
                    else:
                        baseline_idx = available_controls[i % len(available_controls)]
                else:
                    if self.is_train:
                        baseline_idx = np.random.choice(control_indices)
                    else:
                        baseline_idx = control_indices[i % len(control_indices)]
            self.pairs.append({
                'baseline_idx': baseline_idx,
                'perturbed_idx': perturbed_idx,
                'perturbation': self.perturbations[perturbed_idx]
            })
        if len(control_indices) > 0 and len(perturbed_indices) > 0:
            for i, control_idx in enumerate(control_indices):
                if self.is_train:
                    target_idx = np.random.choice(perturbed_indices)
                else:
                    target_idx = perturbed_indices[i % len(perturbed_indices)]
                self.pairs.append({
                    'baseline_idx': control_idx,
                    'perturbed_idx': target_idx,
                    'perturbation': self.perturbations[target_idx]
                })
        elif len(control_indices) > 1:
            for i, control_idx in enumerate(control_indices):
                other_controls = control_indices[control_indices != control_idx]
                if len(other_controls) > 0:
                    if self.is_train:
                        baseline_idx = np.random.choice(other_controls)
                    else:
                        baseline_idx = other_controls[i % len(other_controls)]
                    self.pairs.append({
                        'baseline_idx': baseline_idx,
                        'perturbed_idx': control_idx,
                        'perturbation': self.perturbations[control_idx]
                    })
        print_log(f"Total pairs created: {len(self.pairs)}")

    def __len__(self):
        return len(self.pairs)
    def __getitem__(self, idx):
        pair = self.pairs[idx]
        if pair['baseline_idx'] == -1:
            x_control = self.avg_baseline.copy()
        else:
            x_control = self.expression_data[pair['baseline_idx']]
        x_perturbed = self.expression_data[pair['perturbed_idx']]
        pert = pair['perturbation']
        if pair['baseline_idx'] != -1 and pair['baseline_idx'] == pair['perturbed_idx']:
            print_log(f"WARNING: Found self-pair (baseline_idx == perturbed_idx). This should not happen!")
            if hasattr(self, 'avg_baseline') and self.avg_baseline is not None:
                x_control = self.avg_baseline.copy()
            else:
                x_control = self.expression_data[0].copy()
            x_perturbed = self.expression_data[pair['perturbed_idx']]
            pert = pair['perturbation']
        x_perturbed_original = self.original_expression_data[pair['perturbed_idx']]
        x_target_abs = x_perturbed_original
        if self.augment and self.is_train:
            noise = np.random.normal(0, 0.05, x_control.shape)
            x_control = x_control + noise
            mask = np.random.random(x_control.shape) > 0.05
            x_control = x_control * mask
        return (torch.FloatTensor(x_control),
                torch.FloatTensor(pert),
                torch.FloatTensor(x_target_abs))
    def get_pert_dim(self):
        return self.perturbations.shape[1]
class VAEEncoder(nn.Module):
    def __init__(self, input_dim, latent_dim, hidden_dim):
        super().__init__()
        self.fc1 = nn.Linear(input_dim, hidden_dim)
        self.fc_mu = nn.Linear(hidden_dim, latent_dim)
        self.fc_logvar = nn.Linear(hidden_dim, latent_dim)
    def forward(self, x):
        h = F.gelu(self.fc1(x))
        mu = self.fc_mu(h)
        logvar = self.fc_logvar(h)
        std = torch.exp(0.5 * logvar)
        eps = torch.randn_like(std)
        z = mu + eps * std
        return z, mu, logvar
class VAEDecoder(nn.Module):
    def __init__(self, latent_dim, output_dim, hidden_dim):
        super().__init__()
        self.fc1 = nn.Linear(latent_dim, hidden_dim)
        self.fc2 = nn.Linear(hidden_dim, output_dim)
    def forward(self, z):
        h = F.gelu(self.fc1(z))
        return self.fc2(h)
class PerturbationEmbedding(nn.Module):
    def __init__(self, pert_dim, emb_dim):
        super().__init__()
        self.embedding = nn.Linear(pert_dim, emb_dim)
    def forward(self, pert):
        return self.embedding(pert)
class SingleTokenAttention(nn.Module):
    def __init__(self, query_dim, key_dim, value_dim, hidden_dim, n_heads=8, dropout=0.1):
        super().__init__()
        assert hidden_dim % n_heads == 0, "hidden_dim must be divisible by n_heads"
        self.n_heads = n_heads
        self.head_dim = hidden_dim // n_heads
        self.hidden_dim = hidden_dim
        self.query_proj = nn.Linear(query_dim, hidden_dim)
        self.key_proj = nn.Linear(key_dim, hidden_dim)
        self.value_proj = nn.Linear(value_dim, hidden_dim)
        self.output_proj = nn.Linear(hidden_dim, hidden_dim)
        self.dropout = nn.Dropout(dropout)
        self.scale = self.head_dim ** -0.5
    def forward(self, query, key, value):
        batch_size = query.size(0)
        Q = self.query_proj(query).view(batch_size, 1, self.n_heads, self.head_dim).transpose(1, 2)
        K = self.key_proj(key).view(batch_size, 1, self.n_heads, self.head_dim).transpose(1, 2)
        V = self.value_proj(value).view(batch_size, 1, self.n_heads, self.head_dim).transpose(1, 2)
        scores = torch.matmul(Q, K.transpose(-2, -1)) * self.scale
        attn_weights = F.softmax(scores, dim=-1)
        attn_weights = self.dropout(attn_weights)
        attended = torch.matmul(attn_weights, V)
        attended = attended.transpose(1, 2).contiguous().view(batch_size, self.hidden_dim)
        output = self.output_proj(attended)
        return output
class HybridAttentionModel(nn.Module):
    def __init__(self, input_dim, output_dim, pert_dim, hidden_dim=512, n_layers=2, n_heads=8,
                 dropout=0.1, attention_dropout=0.1, ffn_dropout=0.1, activation='gelu',
                 use_vae=False, vae_latent_dim=64, vae_hidden_dim=256,
                 use_pert_emb=False, pert_emb_dim=32, vae_beta=1.0,
                 model_in_dim=128, bottleneck_dims=(2048, 512), use_bottleneck=True):
        super(HybridAttentionModel, self).__init__()
        self.input_dim = input_dim
        self.output_dim = output_dim
        self.model_in_dim = model_in_dim
        self.pert_dim = pert_dim
        self.hidden_dim = hidden_dim
        self.n_heads = n_heads
        self.use_bottleneck = use_bottleneck
        self.use_vae = use_vae
        self.vae_beta = vae_beta
        self.use_pert_emb = use_pert_emb
        if self.use_bottleneck:
            self.input_proj = nn.Sequential(
                nn.Linear(self.input_dim, bottleneck_dims[0]),
                nn.LayerNorm(bottleneck_dims[0]),
                nn.GELU(),
                nn.Dropout(0.1),
                nn.Linear(bottleneck_dims[0], bottleneck_dims[1]),
                nn.LayerNorm(bottleneck_dims[1]),
                nn.GELU(),
                nn.Dropout(0.1),
                nn.Linear(bottleneck_dims[1], self.model_in_dim),
                nn.LayerNorm(self.model_in_dim),
            )
        else:
            self.input_proj = nn.Sequential(
                nn.Linear(self.input_dim, self.model_in_dim),
                nn.LayerNorm(self.model_in_dim),
                nn.GELU()
            )
        if use_vae:
            self.vae_encoder = VAEEncoder(self.model_in_dim, vae_latent_dim, vae_hidden_dim)
            self.vae_decoder = VAEDecoder(vae_latent_dim, self.model_in_dim, vae_hidden_dim)
            expr_out_dim = vae_latent_dim
        else:
            self.expression_encoder = nn.Sequential(
                nn.Linear(self.model_in_dim, hidden_dim),
                nn.LayerNorm(hidden_dim),
                nn.GELU(),
                nn.Dropout(dropout),
                nn.Linear(hidden_dim, hidden_dim),
                nn.LayerNorm(hidden_dim),
                nn.GELU(),
                nn.Dropout(dropout),
                nn.Linear(hidden_dim, hidden_dim),
                nn.LayerNorm(hidden_dim),
                nn.GELU(),
                nn.Dropout(dropout)
            )
            expr_out_dim = hidden_dim
        if use_pert_emb:
            self.pert_encoder = PerturbationEmbedding(pert_dim, pert_emb_dim)
            pert_out_dim = pert_emb_dim
        else:
            self.pert_encoder = nn.Sequential(
                nn.Linear(pert_dim, hidden_dim),
                nn.LayerNorm(hidden_dim),
                nn.GELU(),
                nn.Dropout(dropout)
            )
            pert_out_dim = hidden_dim
        self.cross_attention = SingleTokenAttention(
            query_dim=pert_out_dim,
            key_dim=expr_out_dim,
            value_dim=expr_out_dim,
            hidden_dim=hidden_dim,
            n_heads=n_heads,
            dropout=attention_dropout
        )
        mlp_layers = []
        for _ in range(n_layers):
            mlp_layers.extend([
                nn.Linear(hidden_dim, hidden_dim * 2),
                nn.LayerNorm(hidden_dim * 2),
                nn.GELU() if activation == 'gelu' else nn.ReLU(),
                nn.Dropout(ffn_dropout),
                nn.Linear(hidden_dim * 2, hidden_dim),
                nn.LayerNorm(hidden_dim),
                nn.GELU() if activation == 'gelu' else nn.ReLU(),
                nn.Dropout(ffn_dropout)
            ])
        self.mlp = nn.Sequential(*mlp_layers) if mlp_layers else nn.Identity()
        self.fusion = nn.Sequential(
            nn.Linear(hidden_dim, hidden_dim),
            nn.LayerNorm(hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout)
        )
        self.output = nn.Sequential(
            nn.Linear(hidden_dim, hidden_dim),
            nn.LayerNorm(hidden_dim),
            nn.GELU(),
            nn.Dropout(dropout),
            nn.Linear(hidden_dim, output_dim)
        )
        self.apply(self._init_weights)
    def _init_weights(self, module):
        if isinstance(module, nn.Linear):
            nn.init.xavier_uniform_(module.weight)
            if module.bias is not None:
                nn.init.zeros_(module.bias)
        elif isinstance(module, nn.LayerNorm):
            nn.init.ones_(module.weight)
            nn.init.zeros_(module.bias)
    def forward(self, x_control, pert):
        assert x_control.dim() == 2 and x_control.size(1) == self.input_dim, \
            f"Expected x_control shape [B, {self.input_dim}], got {x_control.shape}"
        x_control_proj = self.input_proj(x_control)
        vae_kl = 0
        vae_recon = None
        if self.use_vae:
            z, mu, logvar = self.vae_encoder(x_control_proj)
            vae_recon = self.vae_decoder(z)
            vae_kl = -0.5 * torch.sum(1 + logvar - mu.pow(2) - logvar.exp(), dim=1).mean()
            expr_feat = z
        else:
            expr_feat = self.expression_encoder(x_control_proj)
        pert_feat = self.pert_encoder(pert)
        attended_feat = self.cross_attention(pert_feat, expr_feat, expr_feat)
        x_trans = self.mlp(attended_feat)
        fused = self.fusion(x_trans)
        # [OK] Changed from delta-based to absolute-based: directly predict absolute target value
        output = self.output(fused)
        return output, vae_recon, vae_kl, x_control_proj
def train_model(model, train_loader, optimizer, scheduler, device, vae_beta=1.0, max_pert_dim=None):
    model.train()
    total_loss = 0
    for batch in tqdm(train_loader, desc="Training"):
        x_control, pert, x_target_abs = batch
        x_control, pert, x_target_abs = x_control.to(device), pert.to(device), x_target_abs.to(device)
        if max_pert_dim is not None and pert.shape[1] < max_pert_dim:
            pad_size = max_pert_dim - pert.shape[1]
            pert = F.pad(pert, (0, pad_size), mode='constant', value=0)
        optimizer.zero_grad()
        output, vae_recon, vae_kl, x_control_proj = model(x_control, pert)
        main_loss = F.mse_loss(output, x_target_abs)
        vae_loss = 0
        if vae_recon is not None:
            vae_loss = F.mse_loss(vae_recon, x_control_proj)
        loss = main_loss + vae_beta * vae_kl + 0.1 * vae_loss
        loss.backward()
        torch.nn.utils.clip_grad_norm_(model.parameters(), max_norm=1.0)
        optimizer.step()
        scheduler.step()
        total_loss += loss.item()
    return total_loss / len(train_loader)
def calculate_detailed_metrics(pred, true, control_baseline=None, perturbations=None):
    n_samples, n_genes = true.shape
    mse = np.mean((pred - true) ** 2)
    pred_flat = pred.flatten()
    true_flat = true.flatten()
    if len(pred_flat) > 1 and np.std(pred_flat) > 1e-10 and np.std(true_flat) > 1e-10:
        pcc = pearsonr(true_flat, pred_flat)[0]
        if np.isnan(pcc):
            pcc = 0.0
    else:
        pcc = 0.0
    true_mean_vector = np.mean(true, axis=0)
    ss_res = np.sum((true - pred) ** 2)
    ss_tot = np.sum((true - true_mean_vector) ** 2)
    if ss_tot > 1e-10:
        r2 = 1.0 - (ss_res / ss_tot)
    else:
        r2 = 0.0
    if np.isnan(r2):
        r2 = 0.0
    
    if control_baseline is not None and control_baseline.shape[0] > 0:
        epsilon = 1e-8
        if perturbations is not None and len(perturbations) == n_samples:
            pert_indices = np.argmax(perturbations, axis=1)
            unique_perts = np.unique(pert_indices)
            mse_de_list = []
            pcc_de_list = []
            r2_de_list = []
            for pert_idx in unique_perts:
                pert_mask = pert_indices == pert_idx
                if np.sum(pert_mask) < 2:
                    continue
                true_pert = true[pert_mask]
                pred_pert = pred[pert_mask]
                true_mean_pert = np.mean(true_pert, axis=0)
                control_mean = np.mean(control_baseline, axis=0)
                lfc = np.log2((true_mean_pert + epsilon) / (control_mean + epsilon))
                lfc_abs = np.abs(lfc)
                K = min(20, n_genes)
                top_k_indices = np.argsort(lfc_abs)[-K:]
                de_mask = np.zeros(n_genes, dtype=bool)
                de_mask[top_k_indices] = True
                if np.any(de_mask):
                    true_de = true_pert[:, de_mask]
                    pred_de = pred_pert[:, de_mask]
                    mse_de_pert = np.mean((pred_de - true_de) ** 2)
                    pred_de_flat = pred_de.flatten()
                    true_de_flat = true_de.flatten()
                    if len(pred_de_flat) > 1 and np.std(pred_de_flat) > 1e-10 and np.std(true_de_flat) > 1e-10:
                        pcc_de_pert = pearsonr(true_de_flat, pred_de_flat)[0]
                        if np.isnan(pcc_de_pert):
                            pcc_de_pert = 0.0
                    else:
                        pcc_de_pert = 0.0
                    true_de_mean_vector = np.mean(true_de, axis=0)
                    ss_res_de = np.sum((true_de - pred_de) ** 2)
                    ss_tot_de = np.sum((true_de - true_de_mean_vector) ** 2)
                    if ss_tot_de > 1e-10:
                        r2_de_pert = 1.0 - (ss_res_de / ss_tot_de)
                    else:
                        r2_de_pert = 0.0
                    if np.isnan(r2_de_pert):
                        r2_de_pert = 0.0
                    mse_de_list.append(mse_de_pert)
                    pcc_de_list.append(pcc_de_pert)
                    r2_de_list.append(r2_de_pert)
            if len(mse_de_list) > 0:
                mse_de = np.mean(mse_de_list)
                pcc_de = np.mean(pcc_de_list)
                r2_de = np.mean(r2_de_list)
            else:
                mse_de = pcc_de = r2_de = np.nan
        else:
            mse_de = pcc_de = r2_de = np.nan
    else:
        std = np.std(true, axis=0)
        de_mask = np.abs(true - np.mean(true, axis=0)) > std
        if np.any(de_mask):
            de_genes_indices = np.where(np.any(de_mask, axis=0))[0]
            if len(de_genes_indices) > 0:
                true_de = true[:, de_genes_indices]
                pred_de = pred[:, de_genes_indices]
                mse_de = np.mean((pred_de - true_de) ** 2)
                pred_de_flat = pred_de.flatten()
                true_de_flat = true_de.flatten()
                if len(pred_de_flat) > 1 and np.std(pred_de_flat) > 1e-10 and np.std(true_de_flat) > 1e-10:
                    pcc_de = pearsonr(true_de_flat, pred_de_flat)[0]
                    if np.isnan(pcc_de):
                        pcc_de = 0.0
                else:
                    pcc_de = 0.0
                true_de_mean_vector = np.mean(true_de, axis=0)
                ss_res_de = np.sum((true_de - pred_de) ** 2)
                ss_tot_de = np.sum((true_de - true_de_mean_vector) ** 2)
                if ss_tot_de > 1e-10:
                    r2_de = 1.0 - (ss_res_de / ss_tot_de)
                else:
                    r2_de = 0.0
                if np.isnan(r2_de):
                    r2_de = 0.0
            else:
                mse_de = pcc_de = r2_de = np.nan
        else:
            mse_de = pcc_de = r2_de = np.nan
    
    return {
        'MSE': mse,
        'PCC': pcc,
        'R2': r2,
        'MSE_DE': mse_de,
        'PCC_DE': pcc_de,
        'R2_DE': r2_de
    }

def evaluate_model(model, test_loader, device, vae_beta=1.0, max_pert_dim=None, test_dataset=None):
    model.eval()
    total_loss = 0
    all_targets = []
    all_predictions = []
    all_controls = []
    all_perts = []
    with torch.no_grad():
        for batch in tqdm(test_loader, desc="Evaluating"):
            x_control, pert, x_target_abs = batch
            x_control, pert, x_target_abs = x_control.to(device), pert.to(device), x_target_abs.to(device)
            if max_pert_dim is not None and pert.shape[1] < max_pert_dim:
                pad_size = max_pert_dim - pert.shape[1]
                pert = F.pad(pert, (0, pad_size), mode='constant', value=0)
            output, vae_recon, vae_kl, x_control_proj = model(x_control, pert)
            main_loss = F.mse_loss(output, x_target_abs)
            vae_loss = 0
            if vae_recon is not None:
                vae_loss = F.mse_loss(vae_recon, x_control_proj)
            loss = main_loss + vae_beta * vae_kl + 0.1 * vae_loss
            total_loss += loss.item()
            all_targets.append(x_target_abs.cpu().numpy())
            all_predictions.append(output.cpu().numpy())
            all_controls.append(x_control.cpu().numpy())
            all_perts.append(pert.cpu().numpy())
    all_targets = np.concatenate(all_targets, axis=0)
    all_predictions = np.concatenate(all_predictions, axis=0)
    all_controls = np.concatenate(all_controls, axis=0)
    all_perts = np.concatenate(all_perts, axis=0)
    
    
    r2 = r2_score(all_targets, all_predictions)
    if np.isnan(r2):
        r2 = 0.0
    pred_flat = all_predictions.flatten()
    true_flat = all_targets.flatten()
    if len(pred_flat) > 1 and np.std(pred_flat) > 1e-10 and np.std(true_flat) > 1e-10:
        pearson = pearsonr(true_flat, pred_flat)[0]
        if np.isnan(pearson):
            pearson = 0.0
    else:
        pearson = 0.0
    
    
    if test_dataset is not None and hasattr(test_dataset, 'control_baseline') and test_dataset.control_baseline is not None and not (hasattr(test_dataset, 'use_avg_baseline') and test_dataset.use_avg_baseline):
        control_baseline = test_dataset.control_baseline.reshape(1, -1) if test_dataset.control_baseline.ndim == 1 else test_dataset.control_baseline
    elif test_dataset is not None and hasattr(test_dataset, 'use_avg_baseline') and test_dataset.use_avg_baseline:
        control_baseline = None
    else:
        unique_controls = np.unique(all_controls, axis=0)
        if len(unique_controls) > 0:
            control_baseline = all_controls if len(all_controls) > 0 else None
        else:
            control_baseline = None
    detailed_metrics = calculate_detailed_metrics(all_predictions, all_targets, control_baseline=control_baseline, perturbations=all_perts)
    
    return {
        'loss': total_loss / len(test_loader),
        'r2': r2,
        'pearson': pearson,
        'MSE': detailed_metrics['MSE'],
        'PCC': detailed_metrics['PCC'],
        'R2': detailed_metrics['R2'],
        'MSE_DE': detailed_metrics['MSE_DE'],
        'PCC_DE': detailed_metrics['PCC_DE'],
        'R2_DE': detailed_metrics['R2_DE']
    }
def standardize_perturbation_encoding(train_dataset, test_dataset=None, test_perturbation_names=None):
    if test_dataset is not None:
        if hasattr(train_dataset, '_pert_encoding_standardized') and hasattr(test_dataset, '_pert_encoding_standardized'):
            if train_dataset._pert_encoding_standardized and test_dataset._pert_encoding_standardized:
                if train_dataset.perturbations.shape[1] == test_dataset.perturbations.shape[1]:
                    return train_dataset.perturbations.shape[1], sorted(list(set(train_dataset.perturbation_names + test_dataset.perturbation_names)))
        test_pert_names = test_dataset.perturbation_names
    elif test_perturbation_names is not None:
        if hasattr(train_dataset, '_pert_encoding_standardized') and train_dataset._pert_encoding_standardized:
            all_pert_names = set(train_dataset.perturbation_names + test_perturbation_names)
            actual_pert_dim = len(all_pert_names)
            if train_dataset.perturbations.shape[1] == actual_pert_dim:
                return actual_pert_dim, sorted(list(all_pert_names))
        test_pert_names = test_perturbation_names
    else:
        test_pert_names = []
    train_pert_dim = train_dataset.perturbations.shape[1]
    all_pert_names = set(train_dataset.perturbation_names + test_pert_names)
    all_pert_names = sorted(list(all_pert_names))
    train_pert_df = pd.DataFrame(train_dataset.adata.obs['perturbation'])
    train_pert_encoded = pd.get_dummies(train_pert_df['perturbation'])
    for pert_name in all_pert_names:
        if pert_name not in train_pert_encoded.columns:
            train_pert_encoded[pert_name] = 0
    train_pert_encoded = train_pert_encoded.reindex(
        columns=all_pert_names, fill_value=0)
    train_dataset.perturbations = train_pert_encoded.values.astype(np.float32)
    for i, pair in enumerate(train_dataset.pairs):
        pert_idx = pair['perturbed_idx']
        train_dataset.pairs[i]['perturbation'] = train_dataset.perturbations[pert_idx]
    if test_dataset is not None:
        test_pert_df = pd.DataFrame(test_dataset.adata.obs['perturbation'])
        test_pert_encoded = pd.get_dummies(test_pert_df['perturbation'])
        for pert_name in all_pert_names:
            if pert_name not in test_pert_encoded.columns:
                test_pert_encoded[pert_name] = 0
        test_pert_encoded = test_pert_encoded.reindex(
            columns=all_pert_names, fill_value=0)
        test_dataset.perturbations = test_pert_encoded.values.astype(np.float32)
        for i, pair in enumerate(test_dataset.pairs):
            pert_idx = pair['perturbed_idx']
            test_dataset.pairs[i]['perturbation'] = test_dataset.perturbations[pert_idx]
        test_dataset._pert_encoding_standardized = True
    actual_pert_dim = len(all_pert_names)
    train_dataset._pert_encoding_standardized = True
    print_log(
        f"Standardized perturbation encoding: {actual_pert_dim} dimensions")
    print_log(f"All perturbation types: {all_pert_names}")
    return actual_pert_dim, all_pert_names
def objective(trial):
    global train_adata, test_adata, train_dataset, test_dataset, device, scaler, common_genes_info
    n_hidden = trial.suggest_categorical('n_hidden', [256, 512, 1024])
    n_layers = trial.suggest_int('n_layers', 1, 3)
    n_heads = trial.suggest_categorical('n_heads', [4, 8])
    dropout = trial.suggest_float('dropout', 0.1, 0.3)
    attention_dropout = trial.suggest_float('attention_dropout', 0.1, 0.2)
    ffn_dropout = trial.suggest_float('ffn_dropout', 0.1, 0.2)
    learning_rate = trial.suggest_float('learning_rate', 1e-4, 1e-3, log=True)
    weight_decay = trial.suggest_float('weight_decay', 1e-5, 1e-4, log=True)
    batch_size = trial.suggest_categorical('batch_size', [32, 64, 128])
    use_vae = trial.suggest_categorical('use_vae', [True, False])
    vae_latent_dim = trial.suggest_categorical('vae_latent_dim', [32, 64])
    vae_hidden_dim = trial.suggest_categorical('vae_hidden_dim', [128, 256])
    use_pert_emb = trial.suggest_categorical('use_pert_emb', [True, False])
    pert_emb_dim = trial.suggest_categorical('pert_emb_dim', [16, 32])
    vae_beta = trial.suggest_float('vae_beta', 0.1, 0.5)
    scaler = StandardScaler()
    train_data = train_adata.X.toarray() if scipy.sparse.issparse(train_adata.X) else train_adata.X
    train_data = np.maximum(train_data, 0)
    train_data = np.maximum(train_data, 1e-10)
    train_data = np.log1p(train_data)
    train_data = scaler.fit_transform(train_data)
    train_data = np.clip(train_data, -10, 10)
    train_data = train_data / 10.0
    train_dataset = ControlPerturbedDataset(
        train_adata, scaler=scaler, augment=True, is_train=True, common_genes_info=common_genes_info)
    test_perturbation_names = list(test_adata.obs['perturbation'].unique())
    pert_dim, _ = standardize_perturbation_encoding(train_dataset, test_dataset=None, test_perturbation_names=test_perturbation_names)
    n_genes = train_dataset.n_genes
    print_log(f"Model input dim (full genes): {n_genes}, Model output dim (full genes): {n_genes}")
    model = HybridAttentionModel(
        input_dim=n_genes,
        output_dim=n_genes,
        pert_dim=pert_dim,
        hidden_dim=n_hidden,
        n_layers=n_layers,
        n_heads=n_heads,
        dropout=dropout,
        attention_dropout=attention_dropout,
        ffn_dropout=ffn_dropout,
        use_vae=use_vae,
        vae_latent_dim=vae_latent_dim,
        vae_hidden_dim=vae_hidden_dim,
        use_pert_emb=use_pert_emb,
        pert_emb_dim=pert_emb_dim,
        vae_beta=vae_beta
    ).to(device)
    optimizer = torch.optim.AdamW(
        model.parameters(),
        lr=learning_rate,
        weight_decay=weight_decay,
        betas=(0.9, 0.999)
    )
    train_size = int(0.8 * len(train_dataset))
    val_size = len(train_dataset) - train_size
    train_subset, val_subset = random_split(train_dataset, [train_size, val_size])
    train_loader = DataLoader(train_subset, batch_size=batch_size, shuffle=True)
    val_loader = DataLoader(val_subset, batch_size=batch_size, shuffle=False)
    scheduler = torch.optim.lr_scheduler.OneCycleLR(
        optimizer,
        max_lr=learning_rate,
        epochs=3,
        steps_per_epoch=len(train_loader),
        pct_start=0.1,
        anneal_strategy='cos'
    )
    best_val_loss = float('inf')
    patience = 3
    patience_counter = 0
    for epoch in tqdm(range(3), desc="Hyperparameter Trial"):
        train_loss = train_model(model, train_loader, optimizer, scheduler, device, vae_beta=vae_beta, max_pert_dim=pert_dim)
        val_metrics = evaluate_model(model, val_loader, device, vae_beta=vae_beta, max_pert_dim=pert_dim)
        val_loss = val_metrics['loss']
        if val_loss < best_val_loss:
            best_val_loss = val_loss
            patience_counter = 0
        else:
            patience_counter += 1
            if patience_counter >= patience:
                break
    return best_val_loss
def main(gpu_id=None):
    set_global_seed(42)
    global train_adata, test_adata, train_dataset, test_dataset, device, scaler, common_genes_info
    timestamp = datetime.now().strftime("%Y%m%d_%H%M%S")
    print_log(f'Training started at: {timestamp}')
    if torch.cuda.is_available():
        gpu_count = torch.cuda.device_count()
        print_log(f'Available GPUs: {gpu_count}')
        if gpu_id is not None:
            if gpu_id >= gpu_count:
                print_log(f'Warning: Specified GPU {gpu_id} does not exist, using GPU 0')
                gpu_id = 0
            device = torch.device(f'cuda:{gpu_id}')
            print_log(f'Using GPU {gpu_id}: {device}')
        else:
            device = torch.device('cuda:0')
            print_log(f'Using GPU 0: {device}')
    else:
        device = torch.device('cpu')
        print_log('CUDA not available, using CPU')
    print_log('Loading data...')
    train_path = "/datasets/NormanWeissman2019_filtered_train_processed_unseenpert1.h5ad"
    test_path = "/datasets/NormanWeissman2019_filtered_test_processed_unseenpert1.h5ad"
    if not os.path.exists(train_path) or not os.path.exists(test_path):
        raise FileNotFoundError(f"Data files not found: {train_path} or {test_path}")
    train_adata = sc.read_h5ad(train_path)
    test_adata = sc.read_h5ad(test_path)
    print_log(f'Training data shape: {train_adata.shape}')
    print_log(f'Test data shape: {test_adata.shape}')
    print_log("Processing gene set consistency...")
    train_genes = set(train_adata.var_names)
    test_genes = set(test_adata.var_names)
    common_genes = list(train_genes & test_genes)
    print_log(f"Training genes: {len(train_genes)}")
    print_log(f"Test genes: {len(test_genes)}")
    print_log(f"Common genes: {len(common_genes)}")
    common_genes.sort()
    train_gene_idx = [train_adata.var_names.get_loc(gene) for gene in common_genes]
    test_gene_idx = [test_adata.var_names.get_loc(gene) for gene in common_genes]
    if scipy.sparse.issparse(train_adata.X):
        train_data = train_adata.X[:, train_gene_idx].toarray()
    else:
        train_data = train_adata.X[:, train_gene_idx]
    train_data = np.maximum(train_data, 0)
    train_data = np.maximum(train_data, 1e-10)
    train_data = np.log1p(train_data)
    scaler = StandardScaler()
    train_data = scaler.fit_transform(train_data)
    train_data = np.clip(train_data, -10, 10)
    train_data = train_data / 10.0
    common_genes_info = {
        'genes': common_genes,
        'train_idx': train_gene_idx,
        'test_idx': test_gene_idx
    }
    train_dataset = ControlPerturbedDataset(
        train_adata,
        perturbation_key='perturbation',
        scaler=scaler,
        augment=True,
        is_train=True,
        common_genes_info=common_genes_info
    )
    train_control_baseline = None
    if hasattr(train_dataset, 'control_baseline') and train_dataset.control_baseline is not None:
        train_control_baseline = train_dataset.control_baseline
        print_log(f"Extracted training set control baseline (shape: {train_control_baseline.shape}) for test set")
    test_dataset = ControlPerturbedDataset(
        test_adata,
        perturbation_key='perturbation',
        scaler=scaler,
        augment=False,
        is_train=False,
        common_genes_info=common_genes_info,
        train_control_baseline=train_control_baseline
    )
    
    optuna.logging.set_verbosity(optuna.logging.WARNING)
    print_log("Starting hyperparameter optimization...")
    study = optuna.create_study(
        direction='minimize',
        sampler=optuna.samplers.TPESampler(seed=42)
    )
    study.optimize(objective, n_trials=50, show_progress_bar=True)
    best_params = study.best_params
    print_log("Training final model with best parameters...")
    train_dataset = ControlPerturbedDataset(
        train_adata,
        perturbation_key='perturbation',
        scaler=scaler,
        augment=True,
        is_train=True,
        common_genes_info=common_genes_info
    )
    train_control_baseline = None
    if hasattr(train_dataset, 'control_baseline') and train_dataset.control_baseline is not None:
        train_control_baseline = train_dataset.control_baseline
        print_log(f"Extracted training set control baseline (shape: {train_control_baseline.shape}) for test set")
    test_dataset = ControlPerturbedDataset(
        test_adata,
        perturbation_key='perturbation',
        scaler=scaler,
        augment=False,
        is_train=False,
        common_genes_info=common_genes_info,
        train_control_baseline=train_control_baseline
    )
    pert_dim, all_pert_names = standardize_perturbation_encoding(train_dataset, test_dataset)
    n_genes = train_dataset.n_genes
    print_log(f"Model input dim (full genes): {n_genes}, Model output dim (full genes): {n_genes}")
    model = HybridAttentionModel(
        input_dim=n_genes,
        output_dim=n_genes,
        pert_dim=pert_dim,
        hidden_dim=best_params['n_hidden'],
        n_layers=best_params['n_layers'],
        n_heads=best_params['n_heads'],
        dropout=best_params['dropout'],
        attention_dropout=best_params['attention_dropout'],
        ffn_dropout=best_params['ffn_dropout'],
        use_vae=best_params['use_vae'],
        vae_latent_dim=best_params['vae_latent_dim'],
        vae_hidden_dim=best_params['vae_hidden_dim'],
        use_pert_emb=best_params['use_pert_emb'],
        pert_emb_dim=best_params['pert_emb_dim'],
        vae_beta=best_params['vae_beta']
    ).to(device)
    optimizer = torch.optim.AdamW(
        model.parameters(),
        lr=best_params['learning_rate'],
        weight_decay=best_params['weight_decay'],
        betas=(0.9, 0.999)
    )
    train_size = int(0.8 * len(train_dataset))
    val_size = len(train_dataset) - train_size
    train_subset, val_subset = random_split(train_dataset, [train_size, val_size])
    train_loader = DataLoader(train_subset, batch_size=best_params['batch_size'], shuffle=True)
    val_loader = DataLoader(val_subset, batch_size=best_params['batch_size'], shuffle=False)
    scheduler = torch.optim.lr_scheduler.OneCycleLR(
        optimizer,
        max_lr=best_params['learning_rate'],
        epochs=200,
        steps_per_epoch=len(train_loader),
        pct_start=0.1,
        anneal_strategy='cos'
    )
    test_loader = DataLoader(test_dataset, batch_size=best_params['batch_size'], shuffle=False)
    print_log("Starting training...")
    best_loss = float('inf')
    best_model = None
    best_epoch = 0
    patience = 20
    patience_counter = 0
    for epoch in tqdm(range(200), desc="Training Epochs"):
        train_loss = train_model(model, train_loader, optimizer, scheduler, device,
                                vae_beta=best_params['vae_beta'], max_pert_dim=pert_dim)
        val_metrics = evaluate_model(model, val_loader, device,
                                      vae_beta=best_params['vae_beta'], max_pert_dim=pert_dim)
        print_log(f'Epoch {epoch+1}/200:')
        print_log(f'Train Loss: {train_loss:.4f}')
        print_log(f'Validation Loss: {val_metrics["loss"]:.4f}')
        if val_metrics["loss"] < best_loss:
            best_loss = val_metrics["loss"]
            best_epoch = epoch
            patience_counter = 0
            best_model = model.state_dict()
            torch.save({
                'epoch': epoch,
                'model_state_dict': model.state_dict(),
                'optimizer_state_dict': optimizer.state_dict(),
                'scheduler_state_dict': scheduler.state_dict(),
                'loss': best_loss,
                'metrics': val_metrics,
                'best_params': best_params,
                'scaler': scaler,
                'common_genes_info': common_genes_info,
                'perturbation_encoding': {
                    'pert_dim': pert_dim,
                    'all_pert_names': all_pert_names
                }
            }, f'model_best_{timestamp}.pt')
            print_log(f"Saved best model with validation loss: {best_loss:.4f}")
        else:
            patience_counter += 1
            if patience_counter >= patience:
                print_log(f'Early stopping at epoch {epoch+1}')
                break
    model.load_state_dict(best_model)
    print_log('Evaluating final model on test set...')
    test_metrics = evaluate_model(model, test_loader, device,
                                  vae_beta=best_params['vae_beta'], max_pert_dim=pert_dim, test_dataset=test_dataset)
    
    
    
    best_params_str = str(best_params)
    if len(best_params_str) > 50:
        best_params_str = best_params_str[:50] + '...'
    results_df = pd.DataFrame({
        'Metric': ['MSE', 'PCC', 'R2', 'MSE_DE', 'PCC_DE', 'R2_DE'],
        'Value': [
            test_metrics["MSE"],
            test_metrics["PCC"],
            test_metrics["R2"],
            test_metrics["MSE_DE"],
            test_metrics["PCC_DE"],
            test_metrics["R2_DE"]
        ],
        'Best_Params': [best_params_str] * 6
    })
    results_df.to_csv(f'norman_weissman_evaluation_results_{timestamp}.csv', index=False)
    print_log("\nFinal Evaluation Results:")
    print_log(results_df.to_string(index=False, float_format=lambda x: '{:.6f}'.format(x)))
    
    
    torch.save({
        'epoch': best_epoch,
        'model_state_dict': model.state_dict(),
        'optimizer_state_dict': optimizer.state_dict(),
        'scheduler_state_dict': scheduler.state_dict(),
        'loss': test_metrics["loss"],
        'metrics': test_metrics,
        'best_params': best_params,
        'evaluation_results': test_metrics,
        'scaler': scaler,
        'common_genes_info': common_genes_info,
        'perturbation_encoding': {
            'pert_dim': pert_dim,
            'all_pert_names': all_pert_names
        },
        'model_config': {
            'input_dim': n_genes,
            'output_dim': n_genes,
            'pert_dim': pert_dim,
            'hidden_dim': best_params['n_hidden'],
            'n_layers': best_params['n_layers'],
            'n_heads': best_params['n_heads'],
            'dropout': best_params['dropout'],
            'attention_dropout': best_params['attention_dropout'],
            'ffn_dropout': best_params['ffn_dropout'],
            'use_vae': best_params['use_vae'],
            'vae_latent_dim': best_params['vae_latent_dim'],
            'vae_hidden_dim': best_params['vae_hidden_dim'],
            'use_pert_emb': best_params['use_pert_emb'],
            'pert_emb_dim': best_params['pert_emb_dim'],
            'vae_beta': best_params['vae_beta']
        }
    }, f'model_final_{timestamp}.pt')
    print_log(f"Final model with evaluation results saved to: model_final_{timestamp}.pt")
if __name__ == "__main__":
    parser = argparse.ArgumentParser(description='Model: Control -> Perturbed Prediction')
    parser.add_argument('--gpu', type=int, default=None, help='GPU ID to use')
    args = parser.parse_args()
    print("=" * 60)
    print("Hybrid Attention Model Training")
    print("=" * 60)
    if args.gpu is not None:
        print(f"Using GPU: {args.gpu}")
    else:
        print("Using default GPU settings")
    results_df = main(gpu_id=args.gpu)
